All five-loop planar four-point functions of half-BPS operators in $\mathcal N=4$ SYM

We obtain all planar four-point correlators of half-BPS operators in $\mathcal{N}=4$ SYM up to five loops. The ansatz for the integrand is fixed partially by imposing light-cone OPE relations between different correlators. We then fix the integrated correlators by comparing their asymptotic expansions with simple data obtained from integrability. We extract OPE coefficients and find a prediction for the triple wrapping correction of the hexagon form factors, which contributes already at the five-loop order.

==> anc/ResultFourLoops.m <==
(* ::Package:: *)

(*************************************************************)
(*                                                           *)
(* Auncillary file to "All five-loop planar four-point       *) 
(* functions of half-BPS operators in N = 4 SYM"             *)
(* The structure of the list is as follows:                  *)
(*  -First element: all Fs in terms of four-loop integrals   *)
(*  -Second element: definition of each conformal integral   *)  
(*                   with asymptotic expansions at u^0       *) 
(*                                                           *)                                        
(*************************************************************)

{{{{0, 0, 0, 0, 0, 0}, 20*\[CapitalIota][1][1, 2, 3, 4] + 
    20*\[CapitalIota][1][1, 3, 2, 4] + 20*\[CapitalIota][1][1, 4, 2, 3] + 
    2*\[CapitalIota][3][1, 2, 3, 4] + 2*\[CapitalIota][3][1, 2, 4, 3] + 
    2*\[CapitalIota][3][1, 3, 2, 4] + 2*\[CapitalIota][3][1, 3, 4, 2] + 
    2*\[CapitalIota][3][1, 4, 2, 3] + 2*\[CapitalIota][3][1, 4, 3, 2] - 
    6*\[CapitalIota][4][1, 2, 3, 4] - 6*\[CapitalIota][4][1, 2, 4, 3] - 
    6*\[CapitalIota][4][1, 3, 2, 4] - 6*\[CapitalIota][4][1, 3, 4, 2] - 
    6*\[CapitalIota][4][1, 4, 2, 3] - 6*\[CapitalIota][4][1, 4, 3, 2] + 
    4*\[CapitalIota][6][1, 2, 3, 4] + 4*\[CapitalIota][6][1, 3, 2, 4] + 
    4*\[CapitalIota][6][1, 4, 2, 3] + 2*\[CapitalIota][7][1, 2, 3, 4] + 
    2*\[CapitalIota][7][1, 2, 4, 3] + 2*\[CapitalIota][7][1, 3, 2, 4] + 
    2*\[CapitalIota][7][1, 3, 4, 2] + 2*\[CapitalIota][7][1, 4, 2, 3] + 
    2*\[CapitalIota][7][1, 4, 3, 2] + 8*\[CapitalIota][9][1, 2, 3, 4] + 
    8*\[CapitalIota][9][1, 2, 4, 3] + 8*\[CapitalIota][9][1, 3, 2, 4] + 
    8*\[CapitalIota][9][1, 3, 4, 2] + 8*\[CapitalIota][9][1, 4, 2, 3] + 
    8*\[CapitalIota][9][1, 4, 3, 2] + 4*\[CapitalIota][10][1, 2, 3, 4] + 
    4*\[CapitalIota][10][1, 2, 4, 3] + 4*\[CapitalIota][10][1, 3, 2, 4] + 
    4*\[CapitalIota][10][1, 3, 4, 2] + 4*\[CapitalIota][10][1, 4, 2, 3] + 
    4*\[CapitalIota][10][1, 4, 3, 2] + 4*\[CapitalIota][12][1, 2, 3, 4] + 
    4*\[CapitalIota][12][1, 2, 4, 3] + 4*\[CapitalIota][12][1, 3, 2, 4] + 
    4*\[CapitalIota][12][1, 3, 4, 2] + 4*\[CapitalIota][12][1, 4, 2, 3] + 
    4*\[CapitalIota][12][1, 4, 3, 2] - 2*\[CapitalIota][13][1, 2, 3, 4] - 
    2*\[CapitalIota][13][1, 2, 4, 3] - 2*\[CapitalIota][13][1, 3, 2, 4] - 
    2*\[CapitalIota][13][1, 3, 4, 2] - 2*\[CapitalIota][13][1, 4, 2, 3] - 
    2*\[CapitalIota][13][1, 4, 3, 2] + 6*\[CapitalIota][14][1, 2, 3, 4] + 
    6*\[CapitalIota][14][1, 3, 2, 4] + 6*\[CapitalIota][14][1, 4, 2, 3] + 
    4*\[CapitalIota][15][1, 2, 3, 4] - \[CapitalIota][16][1, 2, 3, 4] - 
    \[CapitalIota][16][1, 3, 2, 4] - \[CapitalIota][16][1, 4, 2, 3] - 
    4*\[CapitalIota][19][1, 2, 3, 4] - 4*\[CapitalIota][19][1, 3, 2, 4] - 
    4*\[CapitalIota][19][1, 4, 2, 3] + 2*\[CapitalIota][20][1, 2, 3, 4] + 
    2*\[CapitalIota][20][1, 2, 4, 3] + 2*\[CapitalIota][20][1, 3, 2, 4] + 
    2*\[CapitalIota][20][1, 3, 4, 2] + 2*\[CapitalIota][20][1, 4, 2, 3] + 
    2*\[CapitalIota][20][1, 4, 3, 2] - 2*\[CapitalIota][21][1, 2, 3, 4] - 
    2*\[CapitalIota][21][1, 2, 4, 3] - 2*\[CapitalIota][21][1, 3, 2, 4] - 
    2*\[CapitalIota][21][1, 3, 4, 2] - 2*\[CapitalIota][21][1, 4, 2, 3] - 
    2*\[CapitalIota][21][1, 4, 3, 2] - 4*\[CapitalIota][22][1, 2, 3, 4] - 
    4*\[CapitalIota][22][1, 2, 4, 3] - 4*\[CapitalIota][22][1, 3, 2, 4] - 
    4*\[CapitalIota][22][1, 3, 4, 2] - 4*\[CapitalIota][22][1, 4, 2, 3] - 
    4*\[CapitalIota][22][1, 4, 3, 2] + 4*\[CapitalIota][25][1, 2, 3, 4] + 
    4*\[CapitalIota][25][1, 3, 2, 4] + 4*\[CapitalIota][25][1, 4, 2, 3] + 
    4*\[CapitalIota][26][1, 2, 3, 4] + 4*\[CapitalIota][26][1, 2, 4, 3] + 
    4*\[CapitalIota][26][1, 3, 2, 4] + 4*\[CapitalIota][26][1, 3, 4, 2] + 
    4*\[CapitalIota][26][1, 4, 2, 3] + 4*\[CapitalIota][26][1, 4, 3, 2] + 
    2*\[CapitalIota][27][1, 2, 3, 4] + 2*\[CapitalIota][27][1, 3, 2, 4] + 
    2*\[CapitalIota][27][1, 4, 2, 3] + \[CapitalIota][28][1, 2, 3, 4]/2 + 
    \[CapitalIota][28][1, 2, 4, 3]/2 + \[CapitalIota][28][1, 3, 2, 4]/2 + 
    \[CapitalIota][28][1, 3, 4, 2]/2 + \[CapitalIota][28][1, 4, 2, 3]/2 + 
    \[CapitalIota][28][1, 4, 3, 2]/2 + \[CapitalIota][29][1, 2, 3, 4] + 
    \[CapitalIota][29][1, 3, 2, 4] + \[CapitalIota][29][1, 4, 2, 3] + 
    2*\[CapitalIota][30][1, 2, 3, 4] + 2*\[CapitalIota][30][1, 3, 2, 4] + 
    2*\[CapitalIota][30][1, 4, 2, 3] - \[CapitalIota][31][1, 2, 3, 4] - 
    \[CapitalIota][31][1, 2, 4, 3] - \[CapitalIota][31][1, 3, 2, 4] - 
    \[CapitalIota][31][1, 3, 4, 2] - \[CapitalIota][31][1, 4, 2, 3] - 
    \[CapitalIota][31][1, 4, 3, 2]}, {{1, 0, 0, 0, 0, 0}, 
   5*\[CapitalIota][1][1, 2, 3, 4] + 20*\[CapitalIota][1][1, 3, 2, 4] + 
    20*\[CapitalIota][1][1, 4, 2, 3] + 2*\[CapitalIota][3][1, 2, 3, 4] + 
    2*\[CapitalIota][3][1, 2, 4, 3] + \[CapitalIota][3][1, 3, 2, 4] + 
    2*\[CapitalIota][3][1, 3, 4, 2] + \[CapitalIota][3][1, 4, 2, 3] + 
    2*\[CapitalIota][3][1, 4, 3, 2] - 3*\[CapitalIota][4][1, 2, 3, 4] - 
    3*\[CapitalIota][4][1, 2, 4, 3] - 6*\[CapitalIota][4][1, 3, 2, 4] - 
    4*\[CapitalIota][4][1, 3, 4, 2] - 6*\[CapitalIota][4][1, 4, 2, 3] - 
    4*\[CapitalIota][4][1, 4, 3, 2] + 4*\[CapitalIota][6][1, 2, 3, 4] + 
    2*\[CapitalIota][6][1, 3, 2, 4] + 2*\[CapitalIota][6][1, 4, 2, 3] + 
    \[CapitalIota][7][1, 2, 3, 4]/2 + \[CapitalIota][7][1, 2, 4, 3]/2 + 
    2*\[CapitalIota][7][1, 3, 2, 4] + 2*\[CapitalIota][7][1, 4, 2, 3] + 
    2*\[CapitalIota][9][1, 2, 3, 4] + 2*\[CapitalIota][9][1, 2, 4, 3] + 
    4*\[CapitalIota][9][1, 3, 2, 4] + 8*\[CapitalIota][9][1, 3, 4, 2] + 
    4*\[CapitalIota][9][1, 4, 2, 3] + 8*\[CapitalIota][9][1, 4, 3, 2] + 
    2*\[CapitalIota][10][1, 2, 3, 4] + 2*\[CapitalIota][10][1, 2, 4, 3] + 
    2*\[CapitalIota][10][1, 3, 2, 4] + 4*\[CapitalIota][10][1, 3, 4, 2] + 
    2*\[CapitalIota][10][1, 4, 2, 3] + 4*\[CapitalIota][10][1, 4, 3, 2] + 
    2*\[CapitalIota][12][1, 2, 3, 4] + 2*\[CapitalIota][12][1, 2, 4, 3] + 
    4*\[CapitalIota][12][1, 3, 4, 2] + 4*\[CapitalIota][12][1, 4, 3, 2] - 
    \[CapitalIota][13][1, 2, 3, 4] - \[CapitalIota][13][1, 2, 4, 3] - 
    2*\[CapitalIota][13][1, 3, 2, 4] - 2*\[CapitalIota][13][1, 4, 2, 3] - 
    4*\[CapitalIota][14][1, 2, 3, 4] + 6*\[CapitalIota][14][1, 3, 2, 4] + 
    6*\[CapitalIota][14][1, 4, 2, 3] + 2*\[CapitalIota][15][1, 2, 3, 4] - 
    \[CapitalIota][16][1, 3, 2, 4] - \[CapitalIota][16][1, 4, 2, 3] - 
    2*\[CapitalIota][19][1, 2, 3, 4] - 2*\[CapitalIota][19][1, 3, 2, 4] - 
    2*\[CapitalIota][19][1, 4, 2, 3] + \[CapitalIota][20][1, 2, 3, 4] + 
    \[CapitalIota][20][1, 2, 4, 3] + 2*\[CapitalIota][20][1, 3, 4, 2] + 
    2*\[CapitalIota][20][1, 4, 3, 2] - \[CapitalIota][21][1, 2, 3, 4] - 
    \[CapitalIota][21][1, 2, 4, 3] - 2*\[CapitalIota][21][1, 3, 2, 4] - 
    2*\[CapitalIota][21][1, 4, 2, 3] - 2*\[CapitalIota][22][1, 2, 3, 4] - 
    2*\[CapitalIota][22][1, 2, 4, 3] - 4*\[CapitalIota][22][1, 3, 2, 4] - 
    4*\[CapitalIota][22][1, 4, 2, 3] + 2*\[CapitalIota][25][1, 2, 3, 4] + 
    2*\[CapitalIota][25][1, 3, 2, 4] + 2*\[CapitalIota][25][1, 4, 2, 3] + 
    2*\[CapitalIota][26][1, 2, 3, 4] + 2*\[CapitalIota][26][1, 2, 4, 3] - 
    2*\[CapitalIota][26][1, 3, 2, 4] + 4*\[CapitalIota][26][1, 3, 4, 2] - 
    2*\[CapitalIota][26][1, 4, 2, 3] + 4*\[CapitalIota][26][1, 4, 3, 2] + 
    \[CapitalIota][27][1, 3, 2, 4] + \[CapitalIota][27][1, 4, 2, 3] + 
    \[CapitalIota][28][1, 3, 2, 4]/2 + \[CapitalIota][28][1, 4, 2, 3]/2 + 
    \[CapitalIota][29][1, 2, 3, 4] - 2*\[CapitalIota][30][1, 2, 3, 4] + 
    2*\[CapitalIota][30][1, 3, 2, 4] + 2*\[CapitalIota][30][1, 4, 2, 3] - 
    \[CapitalIota][31][1, 3, 2, 4] - \[CapitalIota][31][1, 4, 2, 3]}, 
  {{1, 1, 0, 0, 0, 0}, 5*\[CapitalIota][1][1, 2, 3, 4] + 
    5*\[CapitalIota][1][1, 3, 2, 4] + 20*\[CapitalIota][1][1, 4, 2, 3] + 
    \[CapitalIota][3][1, 2, 3, 4] + 2*\[CapitalIota][3][1, 2, 4, 3] + 
    \[CapitalIota][3][1, 3, 2, 4] + 2*\[CapitalIota][3][1, 3, 4, 2] + 
    \[CapitalIota][3][1, 4, 2, 3] + \[CapitalIota][3][1, 4, 3, 2] - 
    3*\[CapitalIota][4][1, 2, 3, 4] - 2*\[CapitalIota][4][1, 2, 4, 3] - 
    3*\[CapitalIota][4][1, 3, 2, 4] - 2*\[CapitalIota][4][1, 3, 4, 2] - 
    4*\[CapitalIota][4][1, 4, 2, 3] - 4*\[CapitalIota][4][1, 4, 3, 2] + 
    2*\[CapitalIota][6][1, 2, 3, 4] + 2*\[CapitalIota][6][1, 3, 2, 4] + 
    \[CapitalIota][6][1, 4, 2, 3] + \[CapitalIota][7][1, 2, 3, 4]/2 + 
    \[CapitalIota][7][1, 3, 2, 4]/2 + \[CapitalIota][9][1, 2, 3, 4] + 
    2*\[CapitalIota][9][1, 2, 4, 3] + \[CapitalIota][9][1, 3, 2, 4] + 
    2*\[CapitalIota][9][1, 3, 4, 2] + 4*\[CapitalIota][9][1, 4, 2, 3] + 
    4*\[CapitalIota][9][1, 4, 3, 2] + \[CapitalIota][10][1, 2, 3, 4] + 
    2*\[CapitalIota][10][1, 2, 4, 3] + \[CapitalIota][10][1, 3, 2, 4] + 
    2*\[CapitalIota][10][1, 3, 4, 2] + 2*\[CapitalIota][10][1, 4, 2, 3] + 
    2*\[CapitalIota][10][1, 4, 3, 2] + 2*\[CapitalIota][12][1, 2, 4, 3] + 
    2*\[CapitalIota][12][1, 3, 4, 2] - \[CapitalIota][13][1, 2, 3, 4] - 
    \[CapitalIota][13][1, 3, 2, 4] - 4*\[CapitalIota][14][1, 2, 3, 4] - 
    4*\[CapitalIota][14][1, 3, 2, 4] + 6*\[CapitalIota][14][1, 4, 2, 3] + 
    \[CapitalIota][15][1, 2, 3, 4] - \[CapitalIota][16][1, 4, 2, 3] - 
    \[CapitalIota][19][1, 2, 3, 4] - \[CapitalIota][19][1, 3, 2, 4] - 
    \[CapitalIota][19][1, 4, 2, 3] + \[CapitalIota][20][1, 2, 4, 3] + 
    \[CapitalIota][20][1, 3, 4, 2] - \[CapitalIota][21][1, 2, 3, 4] - 
    \[CapitalIota][21][1, 3, 2, 4] - 2*\[CapitalIota][22][1, 2, 3, 4] - 
    2*\[CapitalIota][22][1, 3, 2, 4] + \[CapitalIota][25][1, 2, 3, 4] + 
    \[CapitalIota][25][1, 3, 2, 4] + \[CapitalIota][25][1, 4, 2, 3] - 
    \[CapitalIota][26][1, 2, 3, 4] + 2*\[CapitalIota][26][1, 2, 4, 3] - 
    \[CapitalIota][26][1, 3, 2, 4] + 2*\[CapitalIota][26][1, 3, 4, 2] - 
    2*\[CapitalIota][26][1, 4, 2, 3] - 2*\[CapitalIota][26][1, 4, 3, 2] + 
    \[CapitalIota][27][1, 4, 2, 3]/2 - 2*\[CapitalIota][30][1, 2, 3, 4] - 
    2*\[CapitalIota][30][1, 3, 2, 4] + 2*\[CapitalIota][30][1, 4, 2, 3]}, 
  {{2, 0, 0, 0, 0, 0}, 11*\[CapitalIota][1][1, 2, 3, 4] + 
    20*\[CapitalIota][1][1, 3, 2, 4] + 20*\[CapitalIota][1][1, 4, 2, 3] + 
    2*\[CapitalIota][3][1, 2, 3, 4] + 2*\[CapitalIota][3][1, 2, 4, 3] + 
    \[CapitalIota][3][1, 3, 2, 4] + 2*\[CapitalIota][3][1, 3, 4, 2] + 
    \[CapitalIota][3][1, 4, 2, 3] + 2*\[CapitalIota][3][1, 4, 3, 2] - 
    3*\[CapitalIota][4][1, 2, 3, 4] - 3*\[CapitalIota][4][1, 2, 4, 3] - 
    6*\[CapitalIota][4][1, 3, 2, 4] - 4*\[CapitalIota][4][1, 3, 4, 2] - 
    6*\[CapitalIota][4][1, 4, 2, 3] - 4*\[CapitalIota][4][1, 4, 3, 2] + 
    4*\[CapitalIota][6][1, 2, 3, 4] + 2*\[CapitalIota][6][1, 3, 2, 4] + 
    2*\[CapitalIota][6][1, 4, 2, 3] + \[CapitalIota][7][1, 2, 3, 4] + 
    \[CapitalIota][7][1, 2, 4, 3] + 2*\[CapitalIota][7][1, 3, 2, 4] + 
    2*\[CapitalIota][7][1, 4, 2, 3] + 4*\[CapitalIota][9][1, 2, 3, 4] + 
    4*\[CapitalIota][9][1, 2, 4, 3] + 4*\[CapitalIota][9][1, 3, 2, 4] + 
    8*\[CapitalIota][9][1, 3, 4, 2] + 4*\[CapitalIota][9][1, 4, 2, 3] + 
    8*\[CapitalIota][9][1, 4, 3, 2] + 2*\[CapitalIota][10][1, 2, 3, 4] + 
    2*\[CapitalIota][10][1, 2, 4, 3] + 2*\[CapitalIota][10][1, 3, 2, 4] + 
    4*\[CapitalIota][10][1, 3, 4, 2] + 2*\[CapitalIota][10][1, 4, 2, 3] + 
    4*\[CapitalIota][10][1, 4, 3, 2] + 2*\[CapitalIota][12][1, 2, 3, 4] + 
    2*\[CapitalIota][12][1, 2, 4, 3] + 4*\[CapitalIota][12][1, 3, 4, 2] + 
    4*\[CapitalIota][12][1, 4, 3, 2] - \[CapitalIota][13][1, 2, 3, 4] - 
    \[CapitalIota][13][1, 2, 4, 3] - 2*\[CapitalIota][13][1, 3, 2, 4] - 
    2*\[CapitalIota][13][1, 4, 2, 3] + \[CapitalIota][14][1, 2, 3, 4] + 
    6*\[CapitalIota][14][1, 3, 2, 4] + 6*\[CapitalIota][14][1, 4, 2, 3] + 
    2*\[CapitalIota][15][1, 2, 3, 4] - \[CapitalIota][16][1, 3, 2, 4] - 
    \[CapitalIota][16][1, 4, 2, 3] - 2*\[CapitalIota][19][1, 2, 3, 4] - 
    2*\[CapitalIota][19][1, 3, 2, 4] - 2*\[CapitalIota][19][1, 4, 2, 3] + 
    \[CapitalIota][20][1, 2, 3, 4] + \[CapitalIota][20][1, 2, 4, 3] + 
    2*\[CapitalIota][20][1, 3, 4, 2] + 2*\[CapitalIota][20][1, 4, 3, 2] - 
    \[CapitalIota][21][1, 2, 3, 4] - \[CapitalIota][21][1, 2, 4, 3] - 
    2*\[CapitalIota][21][1, 3, 2, 4] - 2*\[CapitalIota][21][1, 4, 2, 3] - 
    2*\[CapitalIota][22][1, 2, 3, 4] - 2*\[CapitalIota][22][1, 2, 4, 3] - 
    4*\[CapitalIota][22][1, 3, 2, 4] - 4*\[CapitalIota][22][1, 4, 2, 3] + 
    2*\[CapitalIota][25][1, 2, 3, 4] + 2*\[CapitalIota][25][1, 3, 2, 4] + 
    2*\[CapitalIota][25][1, 4, 2, 3] + 2*\[CapitalIota][26][1, 2, 3, 4] + 
    2*\[CapitalIota][26][1, 2, 4, 3] + 4*\[CapitalIota][26][1, 3, 4, 2] + 
    4*\[CapitalIota][26][1, 4, 3, 2] + \[CapitalIota][27][1, 3, 2, 4] + 
    \[CapitalIota][27][1, 4, 2, 3] + \[CapitalIota][28][1, 3, 2, 4]/2 + 
    \[CapitalIota][28][1, 4, 2, 3]/2 + \[CapitalIota][29][1, 2, 3, 4] + 
    \[CapitalIota][30][1, 2, 3, 4]/2 + 2*\[CapitalIota][30][1, 3, 2, 4] + 
    2*\[CapitalIota][30][1, 4, 2, 3] - \[CapitalIota][31][1, 3, 2, 4] - 
    \[CapitalIota][31][1, 4, 2, 3]}, {{0, 0, 1, 1, 0, 0}, 
   20*\[CapitalIota][1][1, 2, 3, 4] + 20*\[CapitalIota][1][1, 3, 2, 4] - 
    10*\[CapitalIota][1][1, 4, 2, 3] + 2*\[CapitalIota][3][1, 2, 3, 4] + 
    2*\[CapitalIota][3][1, 3, 2, 4] + 2*\[CapitalIota][3][1, 4, 2, 3] + 
    2*\[CapitalIota][3][1, 4, 3, 2] - 2*\[CapitalIota][4][1, 2, 3, 4] - 
    6*\[CapitalIota][4][1, 2, 4, 3] - 2*\[CapitalIota][4][1, 3, 2, 4] - 
    6*\[CapitalIota][4][1, 3, 4, 2] + 4*\[CapitalIota][6][1, 4, 2, 3] + 
    2*\[CapitalIota][7][1, 2, 4, 3] + 2*\[CapitalIota][7][1, 3, 4, 2] - 
    \[CapitalIota][7][1, 4, 2, 3] - \[CapitalIota][7][1, 4, 3, 2] + 
    8*\[CapitalIota][9][1, 2, 3, 4] + 8*\[CapitalIota][9][1, 3, 2, 4] - 
    4*\[CapitalIota][9][1, 4, 2, 3] - 4*\[CapitalIota][9][1, 4, 3, 2] + 
    4*\[CapitalIota][10][1, 2, 3, 4] + 4*\[CapitalIota][10][1, 3, 2, 4] + 
    4*\[CapitalIota][12][1, 2, 3, 4] + 4*\[CapitalIota][12][1, 3, 2, 4] - 
    2*\[CapitalIota][13][1, 2, 4, 3] - 2*\[CapitalIota][13][1, 3, 4, 2] + 
    6*\[CapitalIota][14][1, 2, 3, 4] + 6*\[CapitalIota][14][1, 3, 2, 4] - 
    \[CapitalIota][16][1, 2, 3, 4] - \[CapitalIota][16][1, 3, 2, 4] + 
    2*\[CapitalIota][20][1, 2, 3, 4] + 2*\[CapitalIota][20][1, 3, 2, 4] - 
    2*\[CapitalIota][21][1, 2, 4, 3] - 2*\[CapitalIota][21][1, 3, 4, 2] - 
    4*\[CapitalIota][22][1, 2, 4, 3] - 4*\[CapitalIota][22][1, 3, 4, 2] + 
    4*\[CapitalIota][26][1, 2, 3, 4] + 4*\[CapitalIota][26][1, 3, 2, 4] + 
    \[CapitalIota][28][1, 2, 4, 3]/2 + \[CapitalIota][28][1, 3, 4, 2]/2 + 
    \[CapitalIota][29][1, 4, 2, 3] + 2*\[CapitalIota][30][1, 2, 3, 4] + 
    2*\[CapitalIota][30][1, 3, 2, 4] + \[CapitalIota][30][1, 4, 2, 3] - 
    \[CapitalIota][31][1, 2, 4, 3] - \[CapitalIota][31][1, 3, 4, 2]}, 
  {{2, 1, 0, 0, 0, 0}, 11*\[CapitalIota][1][1, 2, 3, 4] + 
    5*\[CapitalIota][1][1, 3, 2, 4] + 20*\[CapitalIota][1][1, 4, 2, 3] + 
    \[CapitalIota][3][1, 2, 3, 4] + 2*\[CapitalIota][3][1, 2, 4, 3] + 
    \[CapitalIota][3][1, 3, 2, 4] + 2*\[CapitalIota][3][1, 3, 4, 2] + 
    \[CapitalIota][3][1, 4, 2, 3] + \[CapitalIota][3][1, 4, 3, 2] - 
    3*\[CapitalIota][4][1, 2, 3, 4] - 2*\[CapitalIota][4][1, 2, 4, 3] - 
    3*\[CapitalIota][4][1, 3, 2, 4] - 2*\[CapitalIota][4][1, 3, 4, 2] - 
    4*\[CapitalIota][4][1, 4, 2, 3] - 4*\[CapitalIota][4][1, 4, 3, 2] + 
    2*\[CapitalIota][6][1, 2, 3, 4] + 2*\[CapitalIota][6][1, 3, 2, 4] + 
    \[CapitalIota][6][1, 4, 2, 3] + \[CapitalIota][7][1, 2, 3, 4] + 
    \[CapitalIota][7][1, 3, 2, 4]/2 + 2*\[CapitalIota][9][1, 2, 3, 4] + 
    4*\[CapitalIota][9][1, 2, 4, 3] + \[CapitalIota][9][1, 3, 2, 4] + 
    2*\[CapitalIota][9][1, 3, 4, 2] + 4*\[CapitalIota][9][1, 4, 2, 3] + 
    4*\[CapitalIota][9][1, 4, 3, 2] + \[CapitalIota][10][1, 2, 3, 4] + 
    2*\[CapitalIota][10][1, 2, 4, 3] + \[CapitalIota][10][1, 3, 2, 4] + 
    2*\[CapitalIota][10][1, 3, 4, 2] + 2*\[CapitalIota][10][1, 4, 2, 3] + 
    2*\[CapitalIota][10][1, 4, 3, 2] + 2*\[CapitalIota][12][1, 2, 4, 3] + 
    2*\[CapitalIota][12][1, 3, 4, 2] - \[CapitalIota][13][1, 2, 3, 4] - 
    \[CapitalIota][13][1, 3, 2, 4] + \[CapitalIota][14][1, 2, 3, 4] - 
    4*\[CapitalIota][14][1, 3, 2, 4] + 6*\[CapitalIota][14][1, 4, 2, 3] + 
    \[CapitalIota][15][1, 2, 3, 4] - \[CapitalIota][16][1, 4, 2, 3] - 
    \[CapitalIota][19][1, 2, 3, 4] - \[CapitalIota][19][1, 3, 2, 4] - 
    \[CapitalIota][19][1, 4, 2, 3] + \[CapitalIota][20][1, 2, 4, 3] + 
    \[CapitalIota][20][1, 3, 4, 2] - \[CapitalIota][21][1, 2, 3, 4] - 
    \[CapitalIota][21][1, 3, 2, 4] - 2*\[CapitalIota][22][1, 2, 3, 4] - 
    2*\[CapitalIota][22][1, 3, 2, 4] + \[CapitalIota][25][1, 2, 3, 4] + 
    \[CapitalIota][25][1, 3, 2, 4] + \[CapitalIota][25][1, 4, 2, 3] - 
    \[CapitalIota][26][1, 2, 3, 4] + 2*\[CapitalIota][26][1, 2, 4, 3] + 
    2*\[CapitalIota][26][1, 3, 4, 2] - 2*\[CapitalIota][26][1, 4, 3, 2] + 
    \[CapitalIota][27][1, 4, 2, 3]/2 + \[CapitalIota][30][1, 2, 3, 4]/2 - 
    2*\[CapitalIota][30][1, 3, 2, 4] + 2*\[CapitalIota][30][1, 4, 2, 3]}, 
  {{1, 0, 1, 1, 0, 0}, 5*\[CapitalIota][1][1, 2, 3, 4] + 
    20*\[CapitalIota][1][1, 3, 2, 4] - 10*\[CapitalIota][1][1, 4, 2, 3] + 
    2*\[CapitalIota][3][1, 2, 3, 4] + \[CapitalIota][3][1, 3, 2, 4] + 
    \[CapitalIota][3][1, 4, 2, 3] + 2*\[CapitalIota][3][1, 4, 3, 2] - 
    \[CapitalIota][4][1, 2, 3, 4] - 3*\[CapitalIota][4][1, 2, 4, 3] - 
    2*\[CapitalIota][4][1, 3, 2, 4] - 4*\[CapitalIota][4][1, 3, 4, 2] + 
    2*\[CapitalIota][6][1, 4, 2, 3] + \[CapitalIota][7][1, 2, 4, 3]/2 - 
    \[CapitalIota][7][1, 4, 2, 3] + 2*\[CapitalIota][9][1, 2, 3, 4] + 
    4*\[CapitalIota][9][1, 3, 2, 4] - 2*\[CapitalIota][9][1, 4, 2, 3] - 
    4*\[CapitalIota][9][1, 4, 3, 2] + 2*\[CapitalIota][10][1, 2, 3, 4] + 
    2*\[CapitalIota][10][1, 3, 2, 4] + 2*\[CapitalIota][12][1, 2, 3, 4] - 
    \[CapitalIota][13][1, 2, 4, 3] - 4*\[CapitalIota][14][1, 2, 3, 4] + 
    6*\[CapitalIota][14][1, 3, 2, 4] - \[CapitalIota][16][1, 3, 2, 4] + 
    \[CapitalIota][20][1, 2, 3, 4] - \[CapitalIota][21][1, 2, 4, 3] - 
    2*\[CapitalIota][22][1, 2, 4, 3] + 2*\[CapitalIota][26][1, 2, 3, 4] - 
    2*\[CapitalIota][26][1, 3, 2, 4] - 2*\[CapitalIota][30][1, 2, 3, 4] + 
    2*\[CapitalIota][30][1, 3, 2, 4] + \[CapitalIota][30][1, 4, 2, 3]}, 
  {{0, 0, 2, 1, 0, 0}, 20*\[CapitalIota][1][1, 2, 3, 4] + 
    20*\[CapitalIota][1][1, 3, 2, 4] - 4*\[CapitalIota][1][1, 4, 2, 3] + 
    2*\[CapitalIota][3][1, 2, 3, 4] + 2*\[CapitalIota][3][1, 3, 2, 4] + 
    2*\[CapitalIota][3][1, 4, 2, 3] + 2*\[CapitalIota][3][1, 4, 3, 2] - 
    2*\[CapitalIota][4][1, 2, 3, 4] - 6*\[CapitalIota][4][1, 2, 4, 3] - 
    2*\[CapitalIota][4][1, 3, 2, 4] - 6*\[CapitalIota][4][1, 3, 4, 2] + 
    4*\[CapitalIota][6][1, 4, 2, 3] + 2*\[CapitalIota][7][1, 2, 4, 3] + 
    2*\[CapitalIota][7][1, 3, 4, 2] - \[CapitalIota][7][1, 4, 2, 3]/2 - 
    \[CapitalIota][7][1, 4, 3, 2]/2 + 8*\[CapitalIota][9][1, 2, 3, 4] + 
    8*\[CapitalIota][9][1, 3, 2, 4] - 2*\[CapitalIota][9][1, 4, 2, 3] - 
    2*\[CapitalIota][9][1, 4, 3, 2] + 4*\[CapitalIota][10][1, 2, 3, 4] + 
    4*\[CapitalIota][10][1, 3, 2, 4] + 4*\[CapitalIota][12][1, 2, 3, 4] + 
    4*\[CapitalIota][12][1, 3, 2, 4] - 2*\[CapitalIota][13][1, 2, 4, 3] - 
    2*\[CapitalIota][13][1, 3, 4, 2] + 6*\[CapitalIota][14][1, 2, 3, 4] + 
    6*\[CapitalIota][14][1, 3, 2, 4] - \[CapitalIota][16][1, 2, 3, 4] - 
    \[CapitalIota][16][1, 3, 2, 4] + 2*\[CapitalIota][20][1, 2, 3, 4] + 
    2*\[CapitalIota][20][1, 3, 2, 4] - 2*\[CapitalIota][21][1, 2, 4, 3] - 
    2*\[CapitalIota][21][1, 3, 4, 2] - 4*\[CapitalIota][22][1, 2, 4, 3] - 
    4*\[CapitalIota][22][1, 3, 4, 2] + 4*\[CapitalIota][26][1, 2, 3, 4] + 
    4*\[CapitalIota][26][1, 3, 2, 4] + \[CapitalIota][28][1, 2, 4, 3]/2 + 
    \[CapitalIota][28][1, 3, 4, 2]/2 + \[CapitalIota][29][1, 4, 2, 3] + 
    2*\[CapitalIota][30][1, 2, 3, 4] + 2*\[CapitalIota][30][1, 3, 2, 4] - 
    \[CapitalIota][31][1, 2, 4, 3] - \[CapitalIota][31][1, 3, 4, 2]}, 
  {{3, 0, 0, 0, 0, 0}, 10*\[CapitalIota][1][1, 2, 3, 4] + 
    20*\[CapitalIota][1][1, 3, 2, 4] + 20*\[CapitalIota][1][1, 4, 2, 3] + 
    2*\[CapitalIota][3][1, 2, 3, 4] + 2*\[CapitalIota][3][1, 2, 4, 3] + 
    \[CapitalIota][3][1, 3, 2, 4] + 2*\[CapitalIota][3][1, 3, 4, 2] + 
    \[CapitalIota][3][1, 4, 2, 3] + 2*\[CapitalIota][3][1, 4, 3, 2] - 
    3*\[CapitalIota][4][1, 2, 3, 4] - 3*\[CapitalIota][4][1, 2, 4, 3] - 
    6*\[CapitalIota][4][1, 3, 2, 4] - 4*\[CapitalIota][4][1, 3, 4, 2] - 
    6*\[CapitalIota][4][1, 4, 2, 3] - 4*\[CapitalIota][4][1, 4, 3, 2] + 
    4*\[CapitalIota][6][1, 2, 3, 4] + 2*\[CapitalIota][6][1, 3, 2, 4] + 
    2*\[CapitalIota][6][1, 4, 2, 3] + \[CapitalIota][7][1, 2, 3, 4] + 
    \[CapitalIota][7][1, 2, 4, 3] + 2*\[CapitalIota][7][1, 3, 2, 4] + 
    2*\[CapitalIota][7][1, 4, 2, 3] + 4*\[CapitalIota][9][1, 2, 3, 4] + 
    4*\[CapitalIota][9][1, 2, 4, 3] + 4*\[CapitalIota][9][1, 3, 2, 4] + 
    8*\[CapitalIota][9][1, 3, 4, 2] + 4*\[CapitalIota][9][1, 4, 2, 3] + 
    8*\[CapitalIota][9][1, 4, 3, 2] + 2*\[CapitalIota][10][1, 2, 3, 4] + 
    2*\[CapitalIota][10][1, 2, 4, 3] + 2*\[CapitalIota][10][1, 3, 2, 4] + 
    4*\[CapitalIota][10][1, 3, 4, 2] + 2*\[CapitalIota][10][1, 4, 2, 3] + 
    4*\[CapitalIota][10][1, 4, 3, 2] + 2*\[CapitalIota][12][1, 2, 3, 4] + 
    2*\[CapitalIota][12][1, 2, 4, 3] + 4*\[CapitalIota][12][1, 3, 4, 2] + 
    4*\[CapitalIota][12][1, 4, 3, 2] - \[CapitalIota][13][1, 2, 3, 4] - 
    \[CapitalIota][13][1, 2, 4, 3] - 2*\[CapitalIota][13][1, 3, 2, 4] - 
    2*\[CapitalIota][13][1, 4, 2, 3] + 6*\[CapitalIota][14][1, 3, 2, 4] + 
    6*\[CapitalIota][14][1, 4, 2, 3] + 2*\[CapitalIota][15][1, 2, 3, 4] - 
    \[CapitalIota][16][1, 3, 2, 4] - \[CapitalIota][16][1, 4, 2, 3] - 
    2*\[CapitalIota][19][1, 2, 3, 4] - 2*\[CapitalIota][19][1, 3, 2, 4] - 
    2*\[CapitalIota][19][1, 4, 2, 3] + \[CapitalIota][20][1, 2, 3, 4] + 
    \[CapitalIota][20][1, 2, 4, 3] + 2*\[CapitalIota][20][1, 3, 4, 2] + 
    2*\[CapitalIota][20][1, 4, 3, 2] - \[CapitalIota][21][1, 2, 3, 4] - 
    \[CapitalIota][21][1, 2, 4, 3] - 2*\[CapitalIota][21][1, 3, 2, 4] - 
    2*\[CapitalIota][21][1, 4, 2, 3] - 2*\[CapitalIota][22][1, 2, 3, 4] - 
    2*\[CapitalIota][22][1, 2, 4, 3] - 4*\[CapitalIota][22][1, 3, 2, 4] - 
    4*\[CapitalIota][22][1, 4, 2, 3] + 2*\[CapitalIota][25][1, 2, 3, 4] + 
    2*\[CapitalIota][25][1, 3, 2, 4] + 2*\[CapitalIota][25][1, 4, 2, 3] + 
    2*\[CapitalIota][26][1, 2, 3, 4] + 2*\[CapitalIota][26][1, 2, 4, 3] + 
    4*\[CapitalIota][26][1, 3, 4, 2] + 4*\[CapitalIota][26][1, 4, 3, 2] + 
    \[CapitalIota][27][1, 3, 2, 4] + \[CapitalIota][27][1, 4, 2, 3] + 
    \[CapitalIota][28][1, 3, 2, 4]/2 + \[CapitalIota][28][1, 4, 2, 3]/2 + 
    \[CapitalIota][29][1, 2, 3, 4] + 2*\[CapitalIota][30][1, 3, 2, 4] + 
    2*\[CapitalIota][30][1, 4, 2, 3] - \[CapitalIota][31][1, 3, 2, 4] - 
    \[CapitalIota][31][1, 4, 2, 3]}, {{1, 1, 0, 1, 0, 0}, 
   5*\[CapitalIota][1][1, 2, 3, 4] + 5*\[CapitalIota][1][1, 3, 2, 4] + 
    5*\[CapitalIota][1][1, 4, 2, 3] + \[CapitalIota][3][1, 2, 3, 4] + 
    \[CapitalIota][3][1, 2, 4, 3] + \[CapitalIota][3][1, 3, 2, 4] + 
    \[CapitalIota][3][1, 3, 4, 2] + \[CapitalIota][3][1, 4, 2, 3] + 
    \[CapitalIota][3][1, 4, 3, 2] - 2*\[CapitalIota][4][1, 2, 3, 4] - 
    2*\[CapitalIota][4][1, 2, 4, 3] - 2*\[CapitalIota][4][1, 3, 2, 4] - 
    2*\[CapitalIota][4][1, 3, 4, 2] - 2*\[CapitalIota][4][1, 4, 2, 3] - 
    2*\[CapitalIota][4][1, 4, 3, 2] + \[CapitalIota][6][1, 2, 3, 4] + 
    \[CapitalIota][6][1, 3, 2, 4] + \[CapitalIota][6][1, 4, 2, 3] + 
    \[CapitalIota][9][1, 2, 3, 4] + \[CapitalIota][9][1, 2, 4, 3] + 
    \[CapitalIota][9][1, 3, 2, 4] + \[CapitalIota][9][1, 3, 4, 2] + 
    \[CapitalIota][9][1, 4, 2, 3] + \[CapitalIota][9][1, 4, 3, 2] + 
    \[CapitalIota][10][1, 2, 3, 4] + \[CapitalIota][10][1, 2, 4, 3] + 
    \[CapitalIota][10][1, 3, 2, 4] + \[CapitalIota][10][1, 3, 4, 2] + 
    \[CapitalIota][10][1, 4, 2, 3] + \[CapitalIota][10][1, 4, 3, 2] - 
    4*\[CapitalIota][14][1, 2, 3, 4] - 4*\[CapitalIota][14][1, 3, 2, 4] - 
    4*\[CapitalIota][14][1, 4, 2, 3] - \[CapitalIota][19][1, 2, 3, 4] - 
    \[CapitalIota][19][1, 3, 2, 4] - \[CapitalIota][19][1, 4, 2, 3] + 
    \[CapitalIota][25][1, 2, 3, 4] + \[CapitalIota][25][1, 3, 2, 4] + 
    \[CapitalIota][25][1, 4, 2, 3] - \[CapitalIota][26][1, 2, 3, 4] - 
    \[CapitalIota][26][1, 2, 4, 3] - \[CapitalIota][26][1, 3, 2, 4] - 
    \[CapitalIota][26][1, 3, 4, 2] - \[CapitalIota][26][1, 4, 2, 3] - 
    \[CapitalIota][26][1, 4, 3, 2] - 2*\[CapitalIota][30][1, 2, 3, 4] - 
    2*\[CapitalIota][30][1, 3, 2, 4] - 2*\[CapitalIota][30][1, 4, 2, 3]}, 
  {{1, 1, 1, 0, 0, 0}, 5*\[CapitalIota][1][1, 2, 3, 4] + 
    5*\[CapitalIota][1][1, 3, 2, 4] + 5*\[CapitalIota][1][1, 4, 2, 3] + 
    \[CapitalIota][3][1, 2, 3, 4] + \[CapitalIota][3][1, 2, 4, 3] + 
    \[CapitalIota][3][1, 3, 2, 4] + \[CapitalIota][3][1, 3, 4, 2] + 
    \[CapitalIota][3][1, 4, 2, 3] + \[CapitalIota][3][1, 4, 3, 2] - 
    2*\[CapitalIota][4][1, 2, 3, 4] - 2*\[CapitalIota][4][1, 2, 4, 3] - 
    2*\[CapitalIota][4][1, 3, 2, 4] - 2*\[CapitalIota][4][1, 3, 4, 2] - 
    2*\[CapitalIota][4][1, 4, 2, 3] - 2*\[CapitalIota][4][1, 4, 3, 2] + 
    \[CapitalIota][6][1, 2, 3, 4] + \[CapitalIota][6][1, 3, 2, 4] + 
    \[CapitalIota][6][1, 4, 2, 3] + \[CapitalIota][9][1, 2, 3, 4] + 
    \[CapitalIota][9][1, 2, 4, 3] + \[CapitalIota][9][1, 3, 2, 4] + 
    \[CapitalIota][9][1, 3, 4, 2] + \[CapitalIota][9][1, 4, 2, 3] + 
    \[CapitalIota][9][1, 4, 3, 2] + \[CapitalIota][10][1, 2, 3, 4] + 
    \[CapitalIota][10][1, 2, 4, 3] + \[CapitalIota][10][1, 3, 2, 4] + 
    \[CapitalIota][10][1, 3, 4, 2] + \[CapitalIota][10][1, 4, 2, 3] + 
    \[CapitalIota][10][1, 4, 3, 2] - 4*\[CapitalIota][14][1, 2, 3, 4] - 
    4*\[CapitalIota][14][1, 3, 2, 4] - 4*\[CapitalIota][14][1, 4, 2, 3] + 
    \[CapitalIota][15][1, 2, 3, 4] - \[CapitalIota][26][1, 2, 3, 4] - 
    \[CapitalIota][26][1, 2, 4, 3] - \[CapitalIota][26][1, 3, 2, 4] - 
    \[CapitalIota][26][1, 3, 4, 2] - \[CapitalIota][26][1, 4, 2, 3] - 
    \[CapitalIota][26][1, 4, 3, 2] - 2*\[CapitalIota][30][1, 2, 3, 4] - 
    2*\[CapitalIota][30][1, 3, 2, 4] - 2*\[CapitalIota][30][1, 4, 2, 3]}, 
  {{1, 0, 2, 1, 0, 0}, 5*\[CapitalIota][1][1, 2, 3, 4] + 
    20*\[CapitalIota][1][1, 3, 2, 4] - 4*\[CapitalIota][1][1, 4, 2, 3] + 
    2*\[CapitalIota][3][1, 2, 3, 4] + \[CapitalIota][3][1, 3, 2, 4] + 
    \[CapitalIota][3][1, 4, 2, 3] + 2*\[CapitalIota][3][1, 4, 3, 2] - 
    \[CapitalIota][4][1, 2, 3, 4] - 3*\[CapitalIota][4][1, 2, 4, 3] - 
    2*\[CapitalIota][4][1, 3, 2, 4] - 4*\[CapitalIota][4][1, 3, 4, 2] + 
    2*\[CapitalIota][6][1, 4, 2, 3] + \[CapitalIota][7][1, 2, 4, 3]/2 - 
    \[CapitalIota][7][1, 4, 2, 3]/2 + 2*\[CapitalIota][9][1, 2, 3, 4] + 
    4*\[CapitalIota][9][1, 3, 2, 4] - \[CapitalIota][9][1, 4, 2, 3] - 
    2*\[CapitalIota][9][1, 4, 3, 2] + 2*\[CapitalIota][10][1, 2, 3, 4] + 
    2*\[CapitalIota][10][1, 3, 2, 4] + 2*\[CapitalIota][12][1, 2, 3, 4] - 
    \[CapitalIota][13][1, 2, 4, 3] - 4*\[CapitalIota][14][1, 2, 3, 4] + 
    6*\[CapitalIota][14][1, 3, 2, 4] - \[CapitalIota][16][1, 3, 2, 4] + 
    \[CapitalIota][20][1, 2, 3, 4] - \[CapitalIota][21][1, 2, 4, 3] - 
    2*\[CapitalIota][22][1, 2, 4, 3] + 2*\[CapitalIota][26][1, 2, 3, 4] - 
    2*\[CapitalIota][26][1, 3, 2, 4] - 2*\[CapitalIota][30][1, 2, 3, 4] + 
    2*\[CapitalIota][30][1, 3, 2, 4]}, {{3, 1, 0, 0, 0, 0}, 
   10*\[CapitalIota][1][1, 2, 3, 4] + 5*\[CapitalIota][1][1, 3, 2, 4] + 
    20*\[CapitalIota][1][1, 4, 2, 3] + \[CapitalIota][3][1, 2, 3, 4] + 
    2*\[CapitalIota][3][1, 2, 4, 3] + \[CapitalIota][3][1, 3, 2, 4] + 
    2*\[CapitalIota][3][1, 3, 4, 2] + \[CapitalIota][3][1, 4, 2, 3] + 
    \[CapitalIota][3][1, 4, 3, 2] - 3*\[CapitalIota][4][1, 2, 3, 4] - 
    2*\[CapitalIota][4][1, 2, 4, 3] - 3*\[CapitalIota][4][1, 3, 2, 4] - 
    2*\[CapitalIota][4][1, 3, 4, 2] - 4*\[CapitalIota][4][1, 4, 2, 3] - 
    4*\[CapitalIota][4][1, 4, 3, 2] + 2*\[CapitalIota][6][1, 2, 3, 4] + 
    2*\[CapitalIota][6][1, 3, 2, 4] + \[CapitalIota][6][1, 4, 2, 3] + 
    \[CapitalIota][7][1, 2, 3, 4] + \[CapitalIota][7][1, 3, 2, 4]/2 + 
    2*\[CapitalIota][9][1, 2, 3, 4] + 4*\[CapitalIota][9][1, 2, 4, 3] + 
    \[CapitalIota][9][1, 3, 2, 4] + 2*\[CapitalIota][9][1, 3, 4, 2] + 
    4*\[CapitalIota][9][1, 4, 2, 3] + 4*\[CapitalIota][9][1, 4, 3, 2] + 
    \[CapitalIota][10][1, 2, 3, 4] + 2*\[CapitalIota][10][1, 2, 4, 3] + 
    \[CapitalIota][10][1, 3, 2, 4] + 2*\[CapitalIota][10][1, 3, 4, 2] + 
    2*\[CapitalIota][10][1, 4, 2, 3] + 2*\[CapitalIota][10][1, 4, 3, 2] + 
    2*\[CapitalIota][12][1, 2, 4, 3] + 2*\[CapitalIota][12][1, 3, 4, 2] - 
    \[CapitalIota][13][1, 2, 3, 4] - \[CapitalIota][13][1, 3, 2, 4] - 
    4*\[CapitalIota][14][1, 3, 2, 4] + 6*\[CapitalIota][14][1, 4, 2, 3] + 
    \[CapitalIota][15][1, 2, 3, 4] - \[CapitalIota][16][1, 4, 2, 3] - 
    \[CapitalIota][19][1, 2, 3, 4] - \[CapitalIota][19][1, 3, 2, 4] - 
    \[CapitalIota][19][1, 4, 2, 3] + \[CapitalIota][20][1, 2, 4, 3] + 
    \[CapitalIota][20][1, 3, 4, 2] - \[CapitalIota][21][1, 2, 3, 4] - 
    \[CapitalIota][21][1, 3, 2, 4] - 2*\[CapitalIota][22][1, 2, 3, 4] - 
    2*\[CapitalIota][22][1, 3, 2, 4] + \[CapitalIota][25][1, 2, 3, 4] + 
    \[CapitalIota][25][1, 3, 2, 4] + \[CapitalIota][25][1, 4, 2, 3] - 
    \[CapitalIota][26][1, 2, 3, 4] + 2*\[CapitalIota][26][1, 2, 4, 3] + 
    2*\[CapitalIota][26][1, 3, 4, 2] - 2*\[CapitalIota][26][1, 4, 3, 2] + 
    \[CapitalIota][27][1, 4, 2, 3]/2 - 2*\[CapitalIota][30][1, 3, 2, 4] + 
    2*\[CapitalIota][30][1, 4, 2, 3]}, {{1, 1, 1, 1, 0, 0}, 
   5*\[CapitalIota][1][1, 2, 3, 4] + 5*\[CapitalIota][1][1, 3, 2, 4] - 
    10*\[CapitalIota][1][1, 4, 2, 3] + \[CapitalIota][3][1, 2, 3, 4] + 
    \[CapitalIota][3][1, 3, 2, 4] + \[CapitalIota][3][1, 4, 2, 3] + 
    \[CapitalIota][3][1, 4, 3, 2] - \[CapitalIota][4][1, 2, 3, 4] - 
    2*\[CapitalIota][4][1, 2, 4, 3] - \[CapitalIota][4][1, 3, 2, 4] - 
    2*\[CapitalIota][4][1, 3, 4, 2] + \[CapitalIota][6][1, 4, 2, 3] + 
    \[CapitalIota][9][1, 2, 3, 4] + \[CapitalIota][9][1, 3, 2, 4] - 
    2*\[CapitalIota][9][1, 4, 2, 3] - 2*\[CapitalIota][9][1, 4, 3, 2] + 
    \[CapitalIota][10][1, 2, 3, 4] + \[CapitalIota][10][1, 3, 2, 4] - 
    4*\[CapitalIota][14][1, 2, 3, 4] - 4*\[CapitalIota][14][1, 3, 2, 4] - 
    \[CapitalIota][26][1, 2, 3, 4] - \[CapitalIota][26][1, 3, 2, 4] - 
    2*\[CapitalIota][30][1, 2, 3, 4] - 2*\[CapitalIota][30][1, 3, 2, 4] + 
    \[CapitalIota][30][1, 4, 2, 3]}, {{2, 0, 1, 1, 0, 0}, 
   11*\[CapitalIota][1][1, 2, 3, 4] + 20*\[CapitalIota][1][1, 3, 2, 4] - 
    10*\[CapitalIota][1][1, 4, 2, 3] + 2*\[CapitalIota][3][1, 2, 3, 4] + 
    \[CapitalIota][3][1, 3, 2, 4] + \[CapitalIota][3][1, 4, 2, 3] + 
    2*\[CapitalIota][3][1, 4, 3, 2] - \[CapitalIota][4][1, 2, 3, 4] - 
    3*\[CapitalIota][4][1, 2, 4, 3] - 2*\[CapitalIota][4][1, 3, 2, 4] - 
    4*\[CapitalIota][4][1, 3, 4, 2] + 2*\[CapitalIota][6][1, 4, 2, 3] + 
    \[CapitalIota][7][1, 2, 4, 3] - \[CapitalIota][7][1, 4, 2, 3] + 
    4*\[CapitalIota][9][1, 2, 3, 4] + 4*\[CapitalIota][9][1, 3, 2, 4] - 
    2*\[CapitalIota][9][1, 4, 2, 3] - 4*\[CapitalIota][9][1, 4, 3, 2] + 
    2*\[CapitalIota][10][1, 2, 3, 4] + 2*\[CapitalIota][10][1, 3, 2, 4] + 
    2*\[CapitalIota][12][1, 2, 3, 4] - \[CapitalIota][13][1, 2, 4, 3] + 
    \[CapitalIota][14][1, 2, 3, 4] + 6*\[CapitalIota][14][1, 3, 2, 4] - 
    \[CapitalIota][16][1, 3, 2, 4] + \[CapitalIota][20][1, 2, 3, 4] - 
    \[CapitalIota][21][1, 2, 4, 3] - 2*\[CapitalIota][22][1, 2, 4, 3] + 
    2*\[CapitalIota][26][1, 2, 3, 4] + \[CapitalIota][30][1, 2, 3, 4]/2 + 
    2*\[CapitalIota][30][1, 3, 2, 4] + \[CapitalIota][30][1, 4, 2, 3]}, 
  {{2, 1, 0, 1, 0, 0}, 11*\[CapitalIota][1][1, 2, 3, 4] + 
    5*\[CapitalIota][1][1, 3, 2, 4] + 5*\[CapitalIota][1][1, 4, 2, 3] + 
    \[CapitalIota][3][1, 2, 3, 4] + \[CapitalIota][3][1, 2, 4, 3] + 
    \[CapitalIota][3][1, 3, 2, 4] + \[CapitalIota][3][1, 3, 4, 2] + 
    \[CapitalIota][3][1, 4, 2, 3] + \[CapitalIota][3][1, 4, 3, 2] - 
    2*\[CapitalIota][4][1, 2, 3, 4] - 2*\[CapitalIota][4][1, 2, 4, 3] - 
    2*\[CapitalIota][4][1, 3, 2, 4] - 2*\[CapitalIota][4][1, 3, 4, 2] - 
    2*\[CapitalIota][4][1, 4, 2, 3] - 2*\[CapitalIota][4][1, 4, 3, 2] + 
    \[CapitalIota][6][1, 2, 3, 4] + \[CapitalIota][6][1, 3, 2, 4] + 
    \[CapitalIota][6][1, 4, 2, 3] + 2*\[CapitalIota][9][1, 2, 3, 4] + 
    2*\[CapitalIota][9][1, 2, 4, 3] + \[CapitalIota][9][1, 3, 2, 4] + 
    \[CapitalIota][9][1, 3, 4, 2] + \[CapitalIota][9][1, 4, 2, 3] + 
    \[CapitalIota][9][1, 4, 3, 2] + \[CapitalIota][10][1, 2, 3, 4] + 
    \[CapitalIota][10][1, 2, 4, 3] + \[CapitalIota][10][1, 3, 2, 4] + 
    \[CapitalIota][10][1, 3, 4, 2] + \[CapitalIota][10][1, 4, 2, 3] + 
    \[CapitalIota][10][1, 4, 3, 2] + \[CapitalIota][14][1, 2, 3, 4] - 
    4*\[CapitalIota][14][1, 3, 2, 4] - 4*\[CapitalIota][14][1, 4, 2, 3] - 
    \[CapitalIota][19][1, 2, 3, 4] - \[CapitalIota][19][1, 3, 2, 4] - 
    \[CapitalIota][19][1, 4, 2, 3] + \[CapitalIota][25][1, 2, 3, 4] + 
    \[CapitalIota][25][1, 3, 2, 4] + \[CapitalIota][25][1, 4, 2, 3] - 
    \[CapitalIota][26][1, 2, 3, 4] - \[CapitalIota][26][1, 2, 4, 3] - 
    \[CapitalIota][26][1, 3, 4, 2] - \[CapitalIota][26][1, 4, 3, 2] + 
    \[CapitalIota][30][1, 2, 3, 4]/2 - 2*\[CapitalIota][30][1, 3, 2, 4] - 
    2*\[CapitalIota][30][1, 4, 2, 3]}, {{2, 1, 1, 0, 0, 0}, 
   11*\[CapitalIota][1][1, 2, 3, 4] + 5*\[CapitalIota][1][1, 3, 2, 4] + 
    5*\[CapitalIota][1][1, 4, 2, 3] + \[CapitalIota][3][1, 2, 3, 4] + 
    \[CapitalIota][3][1, 2, 4, 3] + \[CapitalIota][3][1, 3, 2, 4] + 
    \[CapitalIota][3][1, 3, 4, 2] + \[CapitalIota][3][1, 4, 2, 3] + 
    \[CapitalIota][3][1, 4, 3, 2] - 2*\[CapitalIota][4][1, 2, 3, 4] - 
    2*\[CapitalIota][4][1, 2, 4, 3] - 2*\[CapitalIota][4][1, 3, 2, 4] - 
    2*\[CapitalIota][4][1, 3, 4, 2] - 2*\[CapitalIota][4][1, 4, 2, 3] - 
    2*\[CapitalIota][4][1, 4, 3, 2] + \[CapitalIota][6][1, 2, 3, 4] + 
    \[CapitalIota][6][1, 3, 2, 4] + \[CapitalIota][6][1, 4, 2, 3] + 
    2*\[CapitalIota][9][1, 2, 3, 4] + 2*\[CapitalIota][9][1, 2, 4, 3] + 
    \[CapitalIota][9][1, 3, 2, 4] + \[CapitalIota][9][1, 3, 4, 2] + 
    \[CapitalIota][9][1, 4, 2, 3] + \[CapitalIota][9][1, 4, 3, 2] + 
    \[CapitalIota][10][1, 2, 3, 4] + \[CapitalIota][10][1, 2, 4, 3] + 
    \[CapitalIota][10][1, 3, 2, 4] + \[CapitalIota][10][1, 3, 4, 2] + 
    \[CapitalIota][10][1, 4, 2, 3] + \[CapitalIota][10][1, 4, 3, 2] + 
    \[CapitalIota][14][1, 2, 3, 4] - 4*\[CapitalIota][14][1, 3, 2, 4] - 
    4*\[CapitalIota][14][1, 4, 2, 3] + \[CapitalIota][15][1, 2, 3, 4] - 
    \[CapitalIota][26][1, 2, 3, 4] - \[CapitalIota][26][1, 2, 4, 3] - 
    \[CapitalIota][26][1, 3, 4, 2] - \[CapitalIota][26][1, 4, 3, 2] + 
    \[CapitalIota][30][1, 2, 3, 4]/2 - 2*\[CapitalIota][30][1, 3, 2, 4] - 
    2*\[CapitalIota][30][1, 4, 2, 3]}, {{2, 2, 0, 0, 0, 0}, 
   11*\[CapitalIota][1][1, 2, 3, 4] + 11*\[CapitalIota][1][1, 3, 2, 4] + 
    20*\[CapitalIota][1][1, 4, 2, 3] + \[CapitalIota][3][1, 2, 3, 4] + 
    2*\[CapitalIota][3][1, 2, 4, 3] + \[CapitalIota][3][1, 3, 2, 4] + 
    2*\[CapitalIota][3][1, 3, 4, 2] + \[CapitalIota][3][1, 4, 2, 3] + 
    \[CapitalIota][3][1, 4, 3, 2] - 3*\[CapitalIota][4][1, 2, 3, 4] - 
    2*\[CapitalIota][4][1, 2, 4, 3] - 3*\[CapitalIota][4][1, 3, 2, 4] - 
    2*\[CapitalIota][4][1, 3, 4, 2] - 4*\[CapitalIota][4][1, 4, 2, 3] - 
    4*\[CapitalIota][4][1, 4, 3, 2] + 2*\[CapitalIota][6][1, 2, 3, 4] + 
    2*\[CapitalIota][6][1, 3, 2, 4] + \[CapitalIota][6][1, 4, 2, 3] + 
    \[CapitalIota][7][1, 2, 3, 4] + \[CapitalIota][7][1, 3, 2, 4] + 
    2*\[CapitalIota][9][1, 2, 3, 4] + 4*\[CapitalIota][9][1, 2, 4, 3] + 
    2*\[CapitalIota][9][1, 3, 2, 4] + 4*\[CapitalIota][9][1, 3, 4, 2] + 
    4*\[CapitalIota][9][1, 4, 2, 3] + 4*\[CapitalIota][9][1, 4, 3, 2] + 
    \[CapitalIota][10][1, 2, 3, 4] + 2*\[CapitalIota][10][1, 2, 4, 3] + 
    \[CapitalIota][10][1, 3, 2, 4] + 2*\[CapitalIota][10][1, 3, 4, 2] + 
    2*\[CapitalIota][10][1, 4, 2, 3] + 2*\[CapitalIota][10][1, 4, 3, 2] + 
    2*\[CapitalIota][12][1, 2, 4, 3] + 2*\[CapitalIota][12][1, 3, 4, 2] - 
    \[CapitalIota][13][1, 2, 3, 4] - \[CapitalIota][13][1, 3, 2, 4] + 
    \[CapitalIota][14][1, 2, 3, 4] + \[CapitalIota][14][1, 3, 2, 4] + 
    6*\[CapitalIota][14][1, 4, 2, 3] + \[CapitalIota][15][1, 2, 3, 4] - 
    \[CapitalIota][16][1, 4, 2, 3] - \[CapitalIota][19][1, 2, 3, 4] - 
    \[CapitalIota][19][1, 3, 2, 4] - \[CapitalIota][19][1, 4, 2, 3] + 
    \[CapitalIota][20][1, 2, 4, 3] + \[CapitalIota][20][1, 3, 4, 2] - 
    \[CapitalIota][21][1, 2, 3, 4] - \[CapitalIota][21][1, 3, 2, 4] - 
    2*\[CapitalIota][22][1, 2, 3, 4] - 2*\[CapitalIota][22][1, 3, 2, 4] + 
    \[CapitalIota][25][1, 2, 3, 4] + \[CapitalIota][25][1, 3, 2, 4] + 
    \[CapitalIota][25][1, 4, 2, 3] + 2*\[CapitalIota][26][1, 2, 4, 3] + 
    2*\[CapitalIota][26][1, 3, 4, 2] + \[CapitalIota][27][1, 4, 2, 3]/2 + 
    \[CapitalIota][30][1, 2, 3, 4]/2 + \[CapitalIota][30][1, 3, 2, 4]/2 + 
    2*\[CapitalIota][30][1, 4, 2, 3]}, {{0, 0, 3, 1, 0, 0}, 
   20*\[CapitalIota][1][1, 2, 3, 4] + 20*\[CapitalIota][1][1, 3, 2, 4] - 
    5*\[CapitalIota][1][1, 4, 2, 3] + 2*\[CapitalIota][3][1, 2, 3, 4] + 
    2*\[CapitalIota][3][1, 3, 2, 4] + 2*\[CapitalIota][3][1, 4, 2, 3] + 
    2*\[CapitalIota][3][1, 4, 3, 2] - 2*\[CapitalIota][4][1, 2, 3, 4] - 
    6*\[CapitalIota][4][1, 2, 4, 3] - 2*\[CapitalIota][4][1, 3, 2, 4] - 
    6*\[CapitalIota][4][1, 3, 4, 2] + 4*\[CapitalIota][6][1, 4, 2, 3] + 
    2*\[CapitalIota][7][1, 2, 4, 3] + 2*\[CapitalIota][7][1, 3, 4, 2] - 
    \[CapitalIota][7][1, 4, 2, 3]/2 - \[CapitalIota][7][1, 4, 3, 2]/2 + 
    8*\[CapitalIota][9][1, 2, 3, 4] + 8*\[CapitalIota][9][1, 3, 2, 4] - 
    2*\[CapitalIota][9][1, 4, 2, 3] - 2*\[CapitalIota][9][1, 4, 3, 2] + 
    4*\[CapitalIota][10][1, 2, 3, 4] + 4*\[CapitalIota][10][1, 3, 2, 4] + 
    4*\[CapitalIota][12][1, 2, 3, 4] + 4*\[CapitalIota][12][1, 3, 2, 4] - 
    2*\[CapitalIota][13][1, 2, 4, 3] - 2*\[CapitalIota][13][1, 3, 4, 2] + 
    6*\[CapitalIota][14][1, 2, 3, 4] + 6*\[CapitalIota][14][1, 3, 2, 4] - 
    \[CapitalIota][16][1, 2, 3, 4] - \[CapitalIota][16][1, 3, 2, 4] + 
    2*\[CapitalIota][20][1, 2, 3, 4] + 2*\[CapitalIota][20][1, 3, 2, 4] - 
    2*\[CapitalIota][21][1, 2, 4, 3] - 2*\[CapitalIota][21][1, 3, 4, 2] - 
    4*\[CapitalIota][22][1, 2, 4, 3] - 4*\[CapitalIota][22][1, 3, 4, 2] + 
    4*\[CapitalIota][26][1, 2, 3, 4] + 4*\[CapitalIota][26][1, 3, 2, 4] + 
    \[CapitalIota][28][1, 2, 4, 3]/2 + \[CapitalIota][28][1, 3, 4, 2]/2 + 
    \[CapitalIota][29][1, 4, 2, 3] + 2*\[CapitalIota][30][1, 2, 3, 4] + 
    2*\[CapitalIota][30][1, 3, 2, 4] - \[CapitalIota][31][1, 2, 4, 3] - 
    \[CapitalIota][31][1, 3, 4, 2]}, {{0, 1, 1, 1, 1, 0}, 
   20*\[CapitalIota][1][1, 2, 3, 4] - 10*\[CapitalIota][1][1, 3, 2, 4] - 
    10*\[CapitalIota][1][1, 4, 2, 3] + 2*\[CapitalIota][3][1, 3, 2, 4] + 
    2*\[CapitalIota][3][1, 4, 2, 3] - 2*\[CapitalIota][4][1, 2, 3, 4] - 
    2*\[CapitalIota][4][1, 2, 4, 3] - \[CapitalIota][7][1, 3, 4, 2] - 
    \[CapitalIota][7][1, 4, 3, 2] - 4*\[CapitalIota][9][1, 3, 2, 4] - 
    4*\[CapitalIota][9][1, 4, 2, 3] + 6*\[CapitalIota][14][1, 2, 3, 4] - 
    \[CapitalIota][16][1, 2, 3, 4] + 2*\[CapitalIota][30][1, 2, 3, 4] + 
    \[CapitalIota][30][1, 3, 2, 4] + \[CapitalIota][30][1, 4, 2, 3]}, 
  {{0, 0, 2, 2, 0, 0}, 20*\[CapitalIota][1][1, 2, 3, 4] + 
    20*\[CapitalIota][1][1, 3, 2, 4] + 2*\[CapitalIota][1][1, 4, 2, 3] + 
    2*\[CapitalIota][3][1, 2, 3, 4] + 2*\[CapitalIota][3][1, 3, 2, 4] + 
    2*\[CapitalIota][3][1, 4, 2, 3] + 2*\[CapitalIota][3][1, 4, 3, 2] - 
    2*\[CapitalIota][4][1, 2, 3, 4] - 6*\[CapitalIota][4][1, 2, 4, 3] - 
    2*\[CapitalIota][4][1, 3, 2, 4] - 6*\[CapitalIota][4][1, 3, 4, 2] + 
    4*\[CapitalIota][6][1, 4, 2, 3] + 2*\[CapitalIota][7][1, 2, 4, 3] + 
    2*\[CapitalIota][7][1, 3, 4, 2] + 8*\[CapitalIota][9][1, 2, 3, 4] + 
    8*\[CapitalIota][9][1, 3, 2, 4] + 4*\[CapitalIota][10][1, 2, 3, 4] + 
    4*\[CapitalIota][10][1, 3, 2, 4] + 4*\[CapitalIota][12][1, 2, 3, 4] + 
    4*\[CapitalIota][12][1, 3, 2, 4] - 2*\[CapitalIota][13][1, 2, 4, 3] - 
    2*\[CapitalIota][13][1, 3, 4, 2] + 6*\[CapitalIota][14][1, 2, 3, 4] + 
    6*\[CapitalIota][14][1, 3, 2, 4] - \[CapitalIota][16][1, 2, 3, 4] - 
    \[CapitalIota][16][1, 3, 2, 4] + 2*\[CapitalIota][20][1, 2, 3, 4] + 
    2*\[CapitalIota][20][1, 3, 2, 4] - 2*\[CapitalIota][21][1, 2, 4, 3] - 
    2*\[CapitalIota][21][1, 3, 4, 2] - 4*\[CapitalIota][22][1, 2, 4, 3] - 
    4*\[CapitalIota][22][1, 3, 4, 2] + 4*\[CapitalIota][26][1, 2, 3, 4] + 
    4*\[CapitalIota][26][1, 3, 2, 4] + \[CapitalIota][28][1, 2, 4, 3]/2 + 
    \[CapitalIota][28][1, 3, 4, 2]/2 + \[CapitalIota][29][1, 4, 2, 3] + 
    2*\[CapitalIota][30][1, 2, 3, 4] + 2*\[CapitalIota][30][1, 3, 2, 4] - 
    \[CapitalIota][31][1, 2, 4, 3] - \[CapitalIota][31][1, 3, 4, 2]}, 
  {{1, 0, 3, 1, 0, 0}, 5*\[CapitalIota][1][1, 2, 3, 4] + 
    20*\[CapitalIota][1][1, 3, 2, 4] - 5*\[CapitalIota][1][1, 4, 2, 3] + 
    2*\[CapitalIota][3][1, 2, 3, 4] + \[CapitalIota][3][1, 3, 2, 4] + 
    \[CapitalIota][3][1, 4, 2, 3] + 2*\[CapitalIota][3][1, 4, 3, 2] - 
    \[CapitalIota][4][1, 2, 3, 4] - 3*\[CapitalIota][4][1, 2, 4, 3] - 
    2*\[CapitalIota][4][1, 3, 2, 4] - 4*\[CapitalIota][4][1, 3, 4, 2] + 
    2*\[CapitalIota][6][1, 4, 2, 3] + \[CapitalIota][7][1, 2, 4, 3]/2 - 
    \[CapitalIota][7][1, 4, 2, 3]/2 + 2*\[CapitalIota][9][1, 2, 3, 4] + 
    4*\[CapitalIota][9][1, 3, 2, 4] - \[CapitalIota][9][1, 4, 2, 3] - 
    2*\[CapitalIota][9][1, 4, 3, 2] + 2*\[CapitalIota][10][1, 2, 3, 4] + 
    2*\[CapitalIota][10][1, 3, 2, 4] + 2*\[CapitalIota][12][1, 2, 3, 4] - 
    \[CapitalIota][13][1, 2, 4, 3] - 4*\[CapitalIota][14][1, 2, 3, 4] + 
    6*\[CapitalIota][14][1, 3, 2, 4] - \[CapitalIota][16][1, 3, 2, 4] + 
    \[CapitalIota][20][1, 2, 3, 4] - \[CapitalIota][21][1, 2, 4, 3] - 
    2*\[CapitalIota][22][1, 2, 4, 3] + 2*\[CapitalIota][26][1, 2, 3, 4] - 
    2*\[CapitalIota][26][1, 3, 2, 4] - 2*\[CapitalIota][30][1, 2, 3, 4] + 
    2*\[CapitalIota][30][1, 3, 2, 4]}, {{2, 0, 2, 1, 0, 0}, 
   11*\[CapitalIota][1][1, 2, 3, 4] + 20*\[CapitalIota][1][1, 3, 2, 4] - 
    4*\[CapitalIota][1][1, 4, 2, 3] + 2*\[CapitalIota][3][1, 2, 3, 4] + 
    \[CapitalIota][3][1, 3, 2, 4] + \[CapitalIota][3][1, 4, 2, 3] + 
    2*\[CapitalIota][3][1, 4, 3, 2] - \[CapitalIota][4][1, 2, 3, 4] - 
    3*\[CapitalIota][4][1, 2, 4, 3] - 2*\[CapitalIota][4][1, 3, 2, 4] - 
    4*\[CapitalIota][4][1, 3, 4, 2] + 2*\[CapitalIota][6][1, 4, 2, 3] + 
    \[CapitalIota][7][1, 2, 4, 3] - \[CapitalIota][7][1, 4, 2, 3]/2 + 
    4*\[CapitalIota][9][1, 2, 3, 4] + 4*\[CapitalIota][9][1, 3, 2, 4] - 
    \[CapitalIota][9][1, 4, 2, 3] - 2*\[CapitalIota][9][1, 4, 3, 2] + 
    2*\[CapitalIota][10][1, 2, 3, 4] + 2*\[CapitalIota][10][1, 3, 2, 4] + 
    2*\[CapitalIota][12][1, 2, 3, 4] - \[CapitalIota][13][1, 2, 4, 3] + 
    \[CapitalIota][14][1, 2, 3, 4] + 6*\[CapitalIota][14][1, 3, 2, 4] - 
    \[CapitalIota][16][1, 3, 2, 4] + \[CapitalIota][20][1, 2, 3, 4] - 
    \[CapitalIota][21][1, 2, 4, 3] - 2*\[CapitalIota][22][1, 2, 4, 3] + 
    2*\[CapitalIota][26][1, 2, 3, 4] + \[CapitalIota][30][1, 2, 3, 4]/2 + 
    2*\[CapitalIota][30][1, 3, 2, 4]}, {{2, 1, 1, 1, 0, 0}, 
   11*\[CapitalIota][1][1, 2, 3, 4] + 5*\[CapitalIota][1][1, 3, 2, 4] - 
    10*\[CapitalIota][1][1, 4, 2, 3] + \[CapitalIota][3][1, 2, 3, 4] + 
    \[CapitalIota][3][1, 3, 2, 4] + \[CapitalIota][3][1, 4, 2, 3] + 
    \[CapitalIota][3][1, 4, 3, 2] - \[CapitalIota][4][1, 2, 3, 4] - 
    2*\[CapitalIota][4][1, 2, 4, 3] - \[CapitalIota][4][1, 3, 2, 4] - 
    2*\[CapitalIota][4][1, 3, 4, 2] + \[CapitalIota][6][1, 4, 2, 3] + 
    2*\[CapitalIota][9][1, 2, 3, 4] + \[CapitalIota][9][1, 3, 2, 4] - 
    2*\[CapitalIota][9][1, 4, 2, 3] - 2*\[CapitalIota][9][1, 4, 3, 2] + 
    \[CapitalIota][10][1, 2, 3, 4] + \[CapitalIota][10][1, 3, 2, 4] + 
    \[CapitalIota][14][1, 2, 3, 4] - 4*\[CapitalIota][14][1, 3, 2, 4] - 
    \[CapitalIota][26][1, 2, 3, 4] + \[CapitalIota][30][1, 2, 3, 4]/2 - 
    2*\[CapitalIota][30][1, 3, 2, 4] + \[CapitalIota][30][1, 4, 2, 3]}, 
  {{3, 2, 0, 0, 0, 0}, 10*\[CapitalIota][1][1, 2, 3, 4] + 
    11*\[CapitalIota][1][1, 3, 2, 4] + 20*\[CapitalIota][1][1, 4, 2, 3] + 
    \[CapitalIota][3][1, 2, 3, 4] + 2*\[CapitalIota][3][1, 2, 4, 3] + 
    \[CapitalIota][3][1, 3, 2, 4] + 2*\[CapitalIota][3][1, 3, 4, 2] + 
    \[CapitalIota][3][1, 4, 2, 3] + \[CapitalIota][3][1, 4, 3, 2] - 
    3*\[CapitalIota][4][1, 2, 3, 4] - 2*\[CapitalIota][4][1, 2, 4, 3] - 
    3*\[CapitalIota][4][1, 3, 2, 4] - 2*\[CapitalIota][4][1, 3, 4, 2] - 
    4*\[CapitalIota][4][1, 4, 2, 3] - 4*\[CapitalIota][4][1, 4, 3, 2] + 
    2*\[CapitalIota][6][1, 2, 3, 4] + 2*\[CapitalIota][6][1, 3, 2, 4] + 
    \[CapitalIota][6][1, 4, 2, 3] + \[CapitalIota][7][1, 2, 3, 4] + 
    \[CapitalIota][7][1, 3, 2, 4] + 2*\[CapitalIota][9][1, 2, 3, 4] + 
    4*\[CapitalIota][9][1, 2, 4, 3] + 2*\[CapitalIota][9][1, 3, 2, 4] + 
    4*\[CapitalIota][9][1, 3, 4, 2] + 4*\[CapitalIota][9][1, 4, 2, 3] + 
    4*\[CapitalIota][9][1, 4, 3, 2] + \[CapitalIota][10][1, 2, 3, 4] + 
    2*\[CapitalIota][10][1, 2, 4, 3] + \[CapitalIota][10][1, 3, 2, 4] + 
    2*\[CapitalIota][10][1, 3, 4, 2] + 2*\[CapitalIota][10][1, 4, 2, 3] + 
    2*\[CapitalIota][10][1, 4, 3, 2] + 2*\[CapitalIota][12][1, 2, 4, 3] + 
    2*\[CapitalIota][12][1, 3, 4, 2] - \[CapitalIota][13][1, 2, 3, 4] - 
    \[CapitalIota][13][1, 3, 2, 4] + \[CapitalIota][14][1, 3, 2, 4] + 
    6*\[CapitalIota][14][1, 4, 2, 3] + \[CapitalIota][15][1, 2, 3, 4] - 
    \[CapitalIota][16][1, 4, 2, 3] - \[CapitalIota][19][1, 2, 3, 4] - 
    \[CapitalIota][19][1, 3, 2, 4] - \[CapitalIota][19][1, 4, 2, 3] + 
    \[CapitalIota][20][1, 2, 4, 3] + \[CapitalIota][20][1, 3, 4, 2] - 
    \[CapitalIota][21][1, 2, 3, 4] - \[CapitalIota][21][1, 3, 2, 4] - 
    2*\[CapitalIota][22][1, 2, 3, 4] - 2*\[CapitalIota][22][1, 3, 2, 4] + 
    \[CapitalIota][25][1, 2, 3, 4] + \[CapitalIota][25][1, 3, 2, 4] + 
    \[CapitalIota][25][1, 4, 2, 3] + 2*\[CapitalIota][26][1, 2, 4, 3] + 
    2*\[CapitalIota][26][1, 3, 4, 2] + \[CapitalIota][27][1, 4, 2, 3]/2 + 
    \[CapitalIota][30][1, 3, 2, 4]/2 + 2*\[CapitalIota][30][1, 4, 2, 3]}, 
  {{0, 2, 1, 1, 1, 0}, 20*\[CapitalIota][1][1, 2, 3, 4] - 
    4*\[CapitalIota][1][1, 3, 2, 4] - 10*\[CapitalIota][1][1, 4, 2, 3] + 
    2*\[CapitalIota][3][1, 3, 2, 4] + 2*\[CapitalIota][3][1, 4, 2, 3] - 
    2*\[CapitalIota][4][1, 2, 3, 4] - 2*\[CapitalIota][4][1, 2, 4, 3] - 
    \[CapitalIota][7][1, 3, 4, 2]/2 - \[CapitalIota][7][1, 4, 3, 2] - 
    2*\[CapitalIota][9][1, 3, 2, 4] - 4*\[CapitalIota][9][1, 4, 2, 3] + 
    6*\[CapitalIota][14][1, 2, 3, 4] - \[CapitalIota][16][1, 2, 3, 4] + 
    2*\[CapitalIota][30][1, 2, 3, 4] + \[CapitalIota][30][1, 4, 2, 3]}, 
  {{1, 0, 2, 2, 0, 0}, 5*\[CapitalIota][1][1, 2, 3, 4] + 
    20*\[CapitalIota][1][1, 3, 2, 4] + 2*\[CapitalIota][1][1, 4, 2, 3] + 
    2*\[CapitalIota][3][1, 2, 3, 4] + \[CapitalIota][3][1, 3, 2, 4] + 
    \[CapitalIota][3][1, 4, 2, 3] + 2*\[CapitalIota][3][1, 4, 3, 2] - 
    \[CapitalIota][4][1, 2, 3, 4] - 3*\[CapitalIota][4][1, 2, 4, 3] - 
    2*\[CapitalIota][4][1, 3, 2, 4] - 4*\[CapitalIota][4][1, 3, 4, 2] + 
    2*\[CapitalIota][6][1, 4, 2, 3] + \[CapitalIota][7][1, 2, 4, 3]/2 + 
    2*\[CapitalIota][9][1, 2, 3, 4] + 4*\[CapitalIota][9][1, 3, 2, 4] + 
    2*\[CapitalIota][10][1, 2, 3, 4] + 2*\[CapitalIota][10][1, 3, 2, 4] + 
    2*\[CapitalIota][12][1, 2, 3, 4] - \[CapitalIota][13][1, 2, 4, 3] - 
    4*\[CapitalIota][14][1, 2, 3, 4] + 6*\[CapitalIota][14][1, 3, 2, 4] - 
    \[CapitalIota][16][1, 3, 2, 4] + \[CapitalIota][20][1, 2, 3, 4] - 
    \[CapitalIota][21][1, 2, 4, 3] - 2*\[CapitalIota][22][1, 2, 4, 3] + 
    2*\[CapitalIota][26][1, 2, 3, 4] - 2*\[CapitalIota][26][1, 3, 2, 4] - 
    2*\[CapitalIota][30][1, 2, 3, 4] + 2*\[CapitalIota][30][1, 3, 2, 4]}, 
  {{1, 1, 1, 2, 0, 0}, 5*\[CapitalIota][1][1, 2, 3, 4] + 
    5*\[CapitalIota][1][1, 3, 2, 4] - 4*\[CapitalIota][1][1, 4, 2, 3] + 
    \[CapitalIota][3][1, 2, 3, 4] + \[CapitalIota][3][1, 3, 2, 4] + 
    \[CapitalIota][3][1, 4, 2, 3] + \[CapitalIota][3][1, 4, 3, 2] - 
    \[CapitalIota][4][1, 2, 3, 4] - 2*\[CapitalIota][4][1, 2, 4, 3] - 
    \[CapitalIota][4][1, 3, 2, 4] - 2*\[CapitalIota][4][1, 3, 4, 2] + 
    \[CapitalIota][6][1, 4, 2, 3] + \[CapitalIota][9][1, 2, 3, 4] + 
    \[CapitalIota][9][1, 3, 2, 4] - \[CapitalIota][9][1, 4, 2, 3] - 
    \[CapitalIota][9][1, 4, 3, 2] + \[CapitalIota][10][1, 2, 3, 4] + 
    \[CapitalIota][10][1, 3, 2, 4] - 4*\[CapitalIota][14][1, 2, 3, 4] - 
    4*\[CapitalIota][14][1, 3, 2, 4] - \[CapitalIota][26][1, 2, 3, 4] - 
    \[CapitalIota][26][1, 3, 2, 4] - 2*\[CapitalIota][30][1, 2, 3, 4] - 
    2*\[CapitalIota][30][1, 3, 2, 4]}, {{1, 1, 2, 1, 0, 0}, 
   5*\[CapitalIota][1][1, 2, 3, 4] + 5*\[CapitalIota][1][1, 3, 2, 4] - 
    4*\[CapitalIota][1][1, 4, 2, 3] + \[CapitalIota][3][1, 2, 3, 4] + 
    \[CapitalIota][3][1, 3, 2, 4] + \[CapitalIota][3][1, 4, 2, 3] + 
    \[CapitalIota][3][1, 4, 3, 2] - \[CapitalIota][4][1, 2, 3, 4] - 
    2*\[CapitalIota][4][1, 2, 4, 3] - \[CapitalIota][4][1, 3, 2, 4] - 
    2*\[CapitalIota][4][1, 3, 4, 2] + \[CapitalIota][6][1, 4, 2, 3] + 
    \[CapitalIota][9][1, 2, 3, 4] + \[CapitalIota][9][1, 3, 2, 4] - 
    \[CapitalIota][9][1, 4, 2, 3] - \[CapitalIota][9][1, 4, 3, 2] + 
    \[CapitalIota][10][1, 2, 3, 4] + \[CapitalIota][10][1, 3, 2, 4] - 
    4*\[CapitalIota][14][1, 2, 3, 4] - 4*\[CapitalIota][14][1, 3, 2, 4] - 
    \[CapitalIota][26][1, 2, 3, 4] - \[CapitalIota][26][1, 3, 2, 4] - 
    2*\[CapitalIota][30][1, 2, 3, 4] - 2*\[CapitalIota][30][1, 3, 2, 4]}, 
  {{3, 0, 1, 1, 0, 0}, 10*\[CapitalIota][1][1, 2, 3, 4] + 
    20*\[CapitalIota][1][1, 3, 2, 4] - 10*\[CapitalIota][1][1, 4, 2, 3] + 
    2*\[CapitalIota][3][1, 2, 3, 4] + \[CapitalIota][3][1, 3, 2, 4] + 
    \[CapitalIota][3][1, 4, 2, 3] + 2*\[CapitalIota][3][1, 4, 3, 2] - 
    \[CapitalIota][4][1, 2, 3, 4] - 3*\[CapitalIota][4][1, 2, 4, 3] - 
    2*\[CapitalIota][4][1, 3, 2, 4] - 4*\[CapitalIota][4][1, 3, 4, 2] + 
    2*\[CapitalIota][6][1, 4, 2, 3] + \[CapitalIota][7][1, 2, 4, 3] - 
    \[CapitalIota][7][1, 4, 2, 3] + 4*\[CapitalIota][9][1, 2, 3, 4] + 
    4*\[CapitalIota][9][1, 3, 2, 4] - 2*\[CapitalIota][9][1, 4, 2, 3] - 
    4*\[CapitalIota][9][1, 4, 3, 2] + 2*\[CapitalIota][10][1, 2, 3, 4] + 
    2*\[CapitalIota][10][1, 3, 2, 4] + 2*\[CapitalIota][12][1, 2, 3, 4] - 
    \[CapitalIota][13][1, 2, 4, 3] + 6*\[CapitalIota][14][1, 3, 2, 4] - 
    \[CapitalIota][16][1, 3, 2, 4] + \[CapitalIota][20][1, 2, 3, 4] - 
    \[CapitalIota][21][1, 2, 4, 3] - 2*\[CapitalIota][22][1, 2, 4, 3] + 
    2*\[CapitalIota][26][1, 2, 3, 4] + 2*\[CapitalIota][30][1, 3, 2, 4] + 
    \[CapitalIota][30][1, 4, 2, 3]}, {{2, 2, 0, 1, 0, 0}, 
   11*\[CapitalIota][1][1, 2, 3, 4] + 11*\[CapitalIota][1][1, 3, 2, 4] + 
    5*\[CapitalIota][1][1, 4, 2, 3] + \[CapitalIota][3][1, 2, 3, 4] + 
    \[CapitalIota][3][1, 2, 4, 3] + \[CapitalIota][3][1, 3, 2, 4] + 
    \[CapitalIota][3][1, 3, 4, 2] + \[CapitalIota][3][1, 4, 2, 3] + 
    \[CapitalIota][3][1, 4, 3, 2] - 2*\[CapitalIota][4][1, 2, 3, 4] - 
    2*\[CapitalIota][4][1, 2, 4, 3] - 2*\[CapitalIota][4][1, 3, 2, 4] - 
    2*\[CapitalIota][4][1, 3, 4, 2] - 2*\[CapitalIota][4][1, 4, 2, 3] - 
    2*\[CapitalIota][4][1, 4, 3, 2] + \[CapitalIota][6][1, 2, 3, 4] + 
    \[CapitalIota][6][1, 3, 2, 4] + \[CapitalIota][6][1, 4, 2, 3] + 
    2*\[CapitalIota][9][1, 2, 3, 4] + 2*\[CapitalIota][9][1, 2, 4, 3] + 
    2*\[CapitalIota][9][1, 3, 2, 4] + 2*\[CapitalIota][9][1, 3, 4, 2] + 
    \[CapitalIota][9][1, 4, 2, 3] + \[CapitalIota][9][1, 4, 3, 2] + 
    \[CapitalIota][10][1, 2, 3, 4] + \[CapitalIota][10][1, 2, 4, 3] + 
    \[CapitalIota][10][1, 3, 2, 4] + \[CapitalIota][10][1, 3, 4, 2] + 
    \[CapitalIota][10][1, 4, 2, 3] + \[CapitalIota][10][1, 4, 3, 2] + 
    \[CapitalIota][14][1, 2, 3, 4] + \[CapitalIota][14][1, 3, 2, 4] - 
    4*\[CapitalIota][14][1, 4, 2, 3] - \[CapitalIota][19][1, 2, 3, 4] - 
    \[CapitalIota][19][1, 3, 2, 4] - \[CapitalIota][19][1, 4, 2, 3] + 
    \[CapitalIota][25][1, 2, 3, 4] + \[CapitalIota][25][1, 3, 2, 4] + 
    \[CapitalIota][25][1, 4, 2, 3] - \[CapitalIota][26][1, 2, 4, 3] - 
    \[CapitalIota][26][1, 3, 4, 2] + \[CapitalIota][30][1, 2, 3, 4]/2 + 
    \[CapitalIota][30][1, 3, 2, 4]/2 - 2*\[CapitalIota][30][1, 4, 2, 3]}, 
  {{3, 1, 0, 1, 0, 0}, 10*\[CapitalIota][1][1, 2, 3, 4] + 
    5*\[CapitalIota][1][1, 3, 2, 4] + 5*\[CapitalIota][1][1, 4, 2, 3] + 
    \[CapitalIota][3][1, 2, 3, 4] + \[CapitalIota][3][1, 2, 4, 3] + 
    \[CapitalIota][3][1, 3, 2, 4] + \[CapitalIota][3][1, 3, 4, 2] + 
    \[CapitalIota][3][1, 4, 2, 3] + \[CapitalIota][3][1, 4, 3, 2] - 
    2*\[CapitalIota][4][1, 2, 3, 4] - 2*\[CapitalIota][4][1, 2, 4, 3] - 
    2*\[CapitalIota][4][1, 3, 2, 4] - 2*\[CapitalIota][4][1, 3, 4, 2] - 
    2*\[CapitalIota][4][1, 4, 2, 3] - 2*\[CapitalIota][4][1, 4, 3, 2] + 
    \[CapitalIota][6][1, 2, 3, 4] + \[CapitalIota][6][1, 3, 2, 4] + 
    \[CapitalIota][6][1, 4, 2, 3] + 2*\[CapitalIota][9][1, 2, 3, 4] + 
    2*\[CapitalIota][9][1, 2, 4, 3] + \[CapitalIota][9][1, 3, 2, 4] + 
    \[CapitalIota][9][1, 3, 4, 2] + \[CapitalIota][9][1, 4, 2, 3] + 
    \[CapitalIota][9][1, 4, 3, 2] + \[CapitalIota][10][1, 2, 3, 4] + 
    \[CapitalIota][10][1, 2, 4, 3] + \[CapitalIota][10][1, 3, 2, 4] + 
    \[CapitalIota][10][1, 3, 4, 2] + \[CapitalIota][10][1, 4, 2, 3] + 
    \[CapitalIota][10][1, 4, 3, 2] - 4*\[CapitalIota][14][1, 3, 2, 4] - 
    4*\[CapitalIota][14][1, 4, 2, 3] - \[CapitalIota][19][1, 2, 3, 4] - 
    \[CapitalIota][19][1, 3, 2, 4] - \[CapitalIota][19][1, 4, 2, 3] + 
    \[CapitalIota][25][1, 2, 3, 4] + \[CapitalIota][25][1, 3, 2, 4] + 
    \[CapitalIota][25][1, 4, 2, 3] - \[CapitalIota][26][1, 2, 3, 4] - 
    \[CapitalIota][26][1, 2, 4, 3] - \[CapitalIota][26][1, 3, 4, 2] - 
    \[CapitalIota][26][1, 4, 3, 2] - 2*\[CapitalIota][30][1, 3, 2, 4] - 
    2*\[CapitalIota][30][1, 4, 2, 3]}, {{2, 2, 1, 0, 0, 0}, 
   11*\[CapitalIota][1][1, 2, 3, 4] + 11*\[CapitalIota][1][1, 3, 2, 4] + 
    5*\[CapitalIota][1][1, 4, 2, 3] + \[CapitalIota][3][1, 2, 3, 4] + 
    \[CapitalIota][3][1, 2, 4, 3] + \[CapitalIota][3][1, 3, 2, 4] + 
    \[CapitalIota][3][1, 3, 4, 2] + \[CapitalIota][3][1, 4, 2, 3] + 
    \[CapitalIota][3][1, 4, 3, 2] - 2*\[CapitalIota][4][1, 2, 3, 4] - 
    2*\[CapitalIota][4][1, 2, 4, 3] - 2*\[CapitalIota][4][1, 3, 2, 4] - 
    2*\[CapitalIota][4][1, 3, 4, 2] - 2*\[CapitalIota][4][1, 4, 2, 3] - 
    2*\[CapitalIota][4][1, 4, 3, 2] + \[CapitalIota][6][1, 2, 3, 4] + 
    \[CapitalIota][6][1, 3, 2, 4] + \[CapitalIota][6][1, 4, 2, 3] + 
    2*\[CapitalIota][9][1, 2, 3, 4] + 2*\[CapitalIota][9][1, 2, 4, 3] + 
    2*\[CapitalIota][9][1, 3, 2, 4] + 2*\[CapitalIota][9][1, 3, 4, 2] + 
    \[CapitalIota][9][1, 4, 2, 3] + \[CapitalIota][9][1, 4, 3, 2] + 
    \[CapitalIota][10][1, 2, 3, 4] + \[CapitalIota][10][1, 2, 4, 3] + 
    \[CapitalIota][10][1, 3, 2, 4] + \[CapitalIota][10][1, 3, 4, 2] + 
    \[CapitalIota][10][1, 4, 2, 3] + \[CapitalIota][10][1, 4, 3, 2] + 
    \[CapitalIota][14][1, 2, 3, 4] + \[CapitalIota][14][1, 3, 2, 4] - 
    4*\[CapitalIota][14][1, 4, 2, 3] + \[CapitalIota][15][1, 2, 3, 4] - 
    \[CapitalIota][26][1, 2, 4, 3] - \[CapitalIota][26][1, 3, 4, 2] + 
    \[CapitalIota][30][1, 2, 3, 4]/2 + \[CapitalIota][30][1, 3, 2, 4]/2 - 
    2*\[CapitalIota][30][1, 4, 2, 3]}, {{3, 1, 1, 0, 0, 0}, 
   10*\[CapitalIota][1][1, 2, 3, 4] + 5*\[CapitalIota][1][1, 3, 2, 4] + 
    5*\[CapitalIota][1][1, 4, 2, 3] + \[CapitalIota][3][1, 2, 3, 4] + 
    \[CapitalIota][3][1, 2, 4, 3] + \[CapitalIota][3][1, 3, 2, 4] + 
    \[CapitalIota][3][1, 3, 4, 2] + \[CapitalIota][3][1, 4, 2, 3] + 
    \[CapitalIota][3][1, 4, 3, 2] - 2*\[CapitalIota][4][1, 2, 3, 4] - 
    2*\[CapitalIota][4][1, 2, 4, 3] - 2*\[CapitalIota][4][1, 3, 2, 4] - 
    2*\[CapitalIota][4][1, 3, 4, 2] - 2*\[CapitalIota][4][1, 4, 2, 3] - 
    2*\[CapitalIota][4][1, 4, 3, 2] + \[CapitalIota][6][1, 2, 3, 4] + 
    \[CapitalIota][6][1, 3, 2, 4] + \[CapitalIota][6][1, 4, 2, 3] + 
    2*\[CapitalIota][9][1, 2, 3, 4] + 2*\[CapitalIota][9][1, 2, 4, 3] + 
    \[CapitalIota][9][1, 3, 2, 4] + \[CapitalIota][9][1, 3, 4, 2] + 
    \[CapitalIota][9][1, 4, 2, 3] + \[CapitalIota][9][1, 4, 3, 2] + 
    \[CapitalIota][10][1, 2, 3, 4] + \[CapitalIota][10][1, 2, 4, 3] + 
    \[CapitalIota][10][1, 3, 2, 4] + \[CapitalIota][10][1, 3, 4, 2] + 
    \[CapitalIota][10][1, 4, 2, 3] + \[CapitalIota][10][1, 4, 3, 2] - 
    4*\[CapitalIota][14][1, 3, 2, 4] - 4*\[CapitalIota][14][1, 4, 2, 3] + 
    \[CapitalIota][15][1, 2, 3, 4] - \[CapitalIota][26][1, 2, 3, 4] - 
    \[CapitalIota][26][1, 2, 4, 3] - \[CapitalIota][26][1, 3, 4, 2] - 
    \[CapitalIota][26][1, 4, 3, 2] - 2*\[CapitalIota][30][1, 3, 2, 4] - 
    2*\[CapitalIota][30][1, 4, 2, 3]}, {{1, 1, 1, 1, 1, 0}, 
   5*\[CapitalIota][1][1, 2, 3, 4] - 10*\[CapitalIota][1][1, 3, 2, 4] - 
    10*\[CapitalIota][1][1, 4, 2, 3] + \[CapitalIota][3][1, 3, 2, 4] + 
    \[CapitalIota][3][1, 4, 2, 3] - \[CapitalIota][4][1, 2, 3, 4] - 
    \[CapitalIota][4][1, 2, 4, 3] - 2*\[CapitalIota][9][1, 3, 2, 4] - 
    2*\[CapitalIota][9][1, 4, 2, 3] - 4*\[CapitalIota][14][1, 2, 3, 4] - 
    2*\[CapitalIota][30][1, 2, 3, 4] + \[CapitalIota][30][1, 3, 2, 4] + 
    \[CapitalIota][30][1, 4, 2, 3]}, {{0, 0, 3, 2, 0, 0}, 
   20*\[CapitalIota][1][1, 2, 3, 4] + 20*\[CapitalIota][1][1, 3, 2, 4] + 
    \[CapitalIota][1][1, 4, 2, 3] + 2*\[CapitalIota][3][1, 2, 3, 4] + 
    2*\[CapitalIota][3][1, 3, 2, 4] + 2*\[CapitalIota][3][1, 4, 2, 3] + 
    2*\[CapitalIota][3][1, 4, 3, 2] - 2*\[CapitalIota][4][1, 2, 3, 4] - 
    6*\[CapitalIota][4][1, 2, 4, 3] - 2*\[CapitalIota][4][1, 3, 2, 4] - 
    6*\[CapitalIota][4][1, 3, 4, 2] + 4*\[CapitalIota][6][1, 4, 2, 3] + 
    2*\[CapitalIota][7][1, 2, 4, 3] + 2*\[CapitalIota][7][1, 3, 4, 2] + 
    8*\[CapitalIota][9][1, 2, 3, 4] + 8*\[CapitalIota][9][1, 3, 2, 4] + 
    4*\[CapitalIota][10][1, 2, 3, 4] + 4*\[CapitalIota][10][1, 3, 2, 4] + 
    4*\[CapitalIota][12][1, 2, 3, 4] + 4*\[CapitalIota][12][1, 3, 2, 4] - 
    2*\[CapitalIota][13][1, 2, 4, 3] - 2*\[CapitalIota][13][1, 3, 4, 2] + 
    6*\[CapitalIota][14][1, 2, 3, 4] + 6*\[CapitalIota][14][1, 3, 2, 4] - 
    \[CapitalIota][16][1, 2, 3, 4] - \[CapitalIota][16][1, 3, 2, 4] + 
    2*\[CapitalIota][20][1, 2, 3, 4] + 2*\[CapitalIota][20][1, 3, 2, 4] - 
    2*\[CapitalIota][21][1, 2, 4, 3] - 2*\[CapitalIota][21][1, 3, 4, 2] - 
    4*\[CapitalIota][22][1, 2, 4, 3] - 4*\[CapitalIota][22][1, 3, 4, 2] + 
    4*\[CapitalIota][26][1, 2, 3, 4] + 4*\[CapitalIota][26][1, 3, 2, 4] + 
    \[CapitalIota][28][1, 2, 4, 3]/2 + \[CapitalIota][28][1, 3, 4, 2]/2 + 
    \[CapitalIota][29][1, 4, 2, 3] + 2*\[CapitalIota][30][1, 2, 3, 4] + 
    2*\[CapitalIota][30][1, 3, 2, 4] - \[CapitalIota][31][1, 2, 4, 3] - 
    \[CapitalIota][31][1, 3, 4, 2]}, {{1, 2, 1, 1, 1, 0}, 
   5*\[CapitalIota][1][1, 2, 3, 4] - 4*\[CapitalIota][1][1, 3, 2, 4] - 
    10*\[CapitalIota][1][1, 4, 2, 3] + \[CapitalIota][3][1, 3, 2, 4] + 
    \[CapitalIota][3][1, 4, 2, 3] - \[CapitalIota][4][1, 2, 3, 4] - 
    \[CapitalIota][4][1, 2, 4, 3] - \[CapitalIota][9][1, 3, 2, 4] - 
    2*\[CapitalIota][9][1, 4, 2, 3] - 4*\[CapitalIota][14][1, 2, 3, 4] - 
    2*\[CapitalIota][30][1, 2, 3, 4] + \[CapitalIota][30][1, 4, 2, 3]}, 
  {{1, 0, 3, 2, 0, 0}, 5*\[CapitalIota][1][1, 2, 3, 4] + 
    20*\[CapitalIota][1][1, 3, 2, 4] + \[CapitalIota][1][1, 4, 2, 3] + 
    2*\[CapitalIota][3][1, 2, 3, 4] + \[CapitalIota][3][1, 3, 2, 4] + 
    \[CapitalIota][3][1, 4, 2, 3] + 2*\[CapitalIota][3][1, 4, 3, 2] - 
    \[CapitalIota][4][1, 2, 3, 4] - 3*\[CapitalIota][4][1, 2, 4, 3] - 
    2*\[CapitalIota][4][1, 3, 2, 4] - 4*\[CapitalIota][4][1, 3, 4, 2] + 
    2*\[CapitalIota][6][1, 4, 2, 3] + \[CapitalIota][7][1, 2, 4, 3]/2 + 
    2*\[CapitalIota][9][1, 2, 3, 4] + 4*\[CapitalIota][9][1, 3, 2, 4] + 
    2*\[CapitalIota][10][1, 2, 3, 4] + 2*\[CapitalIota][10][1, 3, 2, 4] + 
    2*\[CapitalIota][12][1, 2, 3, 4] - \[CapitalIota][13][1, 2, 4, 3] - 
    4*\[CapitalIota][14][1, 2, 3, 4] + 6*\[CapitalIota][14][1, 3, 2, 4] - 
    \[CapitalIota][16][1, 3, 2, 4] + \[CapitalIota][20][1, 2, 3, 4] - 
    \[CapitalIota][21][1, 2, 4, 3] - 2*\[CapitalIota][22][1, 2, 4, 3] + 
    2*\[CapitalIota][26][1, 2, 3, 4] - 2*\[CapitalIota][26][1, 3, 2, 4] - 
    2*\[CapitalIota][30][1, 2, 3, 4] + 2*\[CapitalIota][30][1, 3, 2, 4]}, 
  {{2, 1, 1, 2, 0, 0}, 11*\[CapitalIota][1][1, 2, 3, 4] + 
    5*\[CapitalIota][1][1, 3, 2, 4] - 4*\[CapitalIota][1][1, 4, 2, 3] + 
    \[CapitalIota][3][1, 2, 3, 4] + \[CapitalIota][3][1, 3, 2, 4] + 
    \[CapitalIota][3][1, 4, 2, 3] + \[CapitalIota][3][1, 4, 3, 2] - 
    \[CapitalIota][4][1, 2, 3, 4] - 2*\[CapitalIota][4][1, 2, 4, 3] - 
    \[CapitalIota][4][1, 3, 2, 4] - 2*\[CapitalIota][4][1, 3, 4, 2] + 
    \[CapitalIota][6][1, 4, 2, 3] + 2*\[CapitalIota][9][1, 2, 3, 4] + 
    \[CapitalIota][9][1, 3, 2, 4] - \[CapitalIota][9][1, 4, 2, 3] - 
    \[CapitalIota][9][1, 4, 3, 2] + \[CapitalIota][10][1, 2, 3, 4] + 
    \[CapitalIota][10][1, 3, 2, 4] + \[CapitalIota][14][1, 2, 3, 4] - 
    4*\[CapitalIota][14][1, 3, 2, 4] - \[CapitalIota][26][1, 2, 3, 4] + 
    \[CapitalIota][30][1, 2, 3, 4]/2 - 2*\[CapitalIota][30][1, 3, 2, 4]}, 
  {{2, 0, 3, 1, 0, 0}, 11*\[CapitalIota][1][1, 2, 3, 4] + 
    20*\[CapitalIota][1][1, 3, 2, 4] - 5*\[CapitalIota][1][1, 4, 2, 3] + 
    2*\[CapitalIota][3][1, 2, 3, 4] + \[CapitalIota][3][1, 3, 2, 4] + 
    \[CapitalIota][3][1, 4, 2, 3] + 2*\[CapitalIota][3][1, 4, 3, 2] - 
    \[CapitalIota][4][1, 2, 3, 4] - 3*\[CapitalIota][4][1, 2, 4, 3] - 
    2*\[CapitalIota][4][1, 3, 2, 4] - 4*\[CapitalIota][4][1, 3, 4, 2] + 
    2*\[CapitalIota][6][1, 4, 2, 3] + \[CapitalIota][7][1, 2, 4, 3] - 
    \[CapitalIota][7][1, 4, 2, 3]/2 + 4*\[CapitalIota][9][1, 2, 3, 4] + 
    4*\[CapitalIota][9][1, 3, 2, 4] - \[CapitalIota][9][1, 4, 2, 3] - 
    2*\[CapitalIota][9][1, 4, 3, 2] + 2*\[CapitalIota][10][1, 2, 3, 4] + 
    2*\[CapitalIota][10][1, 3, 2, 4] + 2*\[CapitalIota][12][1, 2, 3, 4] - 
    \[CapitalIota][13][1, 2, 4, 3] + \[CapitalIota][14][1, 2, 3, 4] + 
    6*\[CapitalIota][14][1, 3, 2, 4] - \[CapitalIota][16][1, 3, 2, 4] + 
    \[CapitalIota][20][1, 2, 3, 4] - \[CapitalIota][21][1, 2, 4, 3] - 
    2*\[CapitalIota][22][1, 2, 4, 3] + 2*\[CapitalIota][26][1, 2, 3, 4] + 
    \[CapitalIota][30][1, 2, 3, 4]/2 + 2*\[CapitalIota][30][1, 3, 2, 4]}, 
  {{2, 1, 2, 1, 0, 0}, 11*\[CapitalIota][1][1, 2, 3, 4] + 
    5*\[CapitalIota][1][1, 3, 2, 4] - 4*\[CapitalIota][1][1, 4, 2, 3] + 
    \[CapitalIota][3][1, 2, 3, 4] + \[CapitalIota][3][1, 3, 2, 4] + 
    \[CapitalIota][3][1, 4, 2, 3] + \[CapitalIota][3][1, 4, 3, 2] - 
    \[CapitalIota][4][1, 2, 3, 4] - 2*\[CapitalIota][4][1, 2, 4, 3] - 
    \[CapitalIota][4][1, 3, 2, 4] - 2*\[CapitalIota][4][1, 3, 4, 2] + 
    \[CapitalIota][6][1, 4, 2, 3] + 2*\[CapitalIota][9][1, 2, 3, 4] + 
    \[CapitalIota][9][1, 3, 2, 4] - \[CapitalIota][9][1, 4, 2, 3] - 
    \[CapitalIota][9][1, 4, 3, 2] + \[CapitalIota][10][1, 2, 3, 4] + 
    \[CapitalIota][10][1, 3, 2, 4] + \[CapitalIota][14][1, 2, 3, 4] - 
    4*\[CapitalIota][14][1, 3, 2, 4] - \[CapitalIota][26][1, 2, 3, 4] + 
    \[CapitalIota][30][1, 2, 3, 4]/2 - 2*\[CapitalIota][30][1, 3, 2, 4]}, 
  {{3, 0, 2, 1, 0, 0}, 10*\[CapitalIota][1][1, 2, 3, 4] + 
    20*\[CapitalIota][1][1, 3, 2, 4] - 4*\[CapitalIota][1][1, 4, 2, 3] + 
    2*\[CapitalIota][3][1, 2, 3, 4] + \[CapitalIota][3][1, 3, 2, 4] + 
    \[CapitalIota][3][1, 4, 2, 3] + 2*\[CapitalIota][3][1, 4, 3, 2] - 
    \[CapitalIota][4][1, 2, 3, 4] - 3*\[CapitalIota][4][1, 2, 4, 3] - 
    2*\[CapitalIota][4][1, 3, 2, 4] - 4*\[CapitalIota][4][1, 3, 4, 2] + 
    2*\[CapitalIota][6][1, 4, 2, 3] + \[CapitalIota][7][1, 2, 4, 3] - 
    \[CapitalIota][7][1, 4, 2, 3]/2 + 4*\[CapitalIota][9][1, 2, 3, 4] + 
    4*\[CapitalIota][9][1, 3, 2, 4] - \[CapitalIota][9][1, 4, 2, 3] - 
    2*\[CapitalIota][9][1, 4, 3, 2] + 2*\[CapitalIota][10][1, 2, 3, 4] + 
    2*\[CapitalIota][10][1, 3, 2, 4] + 2*\[CapitalIota][12][1, 2, 3, 4] - 
    \[CapitalIota][13][1, 2, 4, 3] + 6*\[CapitalIota][14][1, 3, 2, 4] - 
    \[CapitalIota][16][1, 3, 2, 4] + \[CapitalIota][20][1, 2, 3, 4] - 
    \[CapitalIota][21][1, 2, 4, 3] - 2*\[CapitalIota][22][1, 2, 4, 3] + 
    2*\[CapitalIota][26][1, 2, 3, 4] + 2*\[CapitalIota][30][1, 3, 2, 4]}, 
  {{3, 1, 1, 1, 0, 0}, 10*\[CapitalIota][1][1, 2, 3, 4] + 
    5*\[CapitalIota][1][1, 3, 2, 4] - 10*\[CapitalIota][1][1, 4, 2, 3] + 
    \[CapitalIota][3][1, 2, 3, 4] + \[CapitalIota][3][1, 3, 2, 4] + 
    \[CapitalIota][3][1, 4, 2, 3] + \[CapitalIota][3][1, 4, 3, 2] - 
    \[CapitalIota][4][1, 2, 3, 4] - 2*\[CapitalIota][4][1, 2, 4, 3] - 
    \[CapitalIota][4][1, 3, 2, 4] - 2*\[CapitalIota][4][1, 3, 4, 2] + 
    \[CapitalIota][6][1, 4, 2, 3] + 2*\[CapitalIota][9][1, 2, 3, 4] + 
    \[CapitalIota][9][1, 3, 2, 4] - 2*\[CapitalIota][9][1, 4, 2, 3] - 
    2*\[CapitalIota][9][1, 4, 3, 2] + \[CapitalIota][10][1, 2, 3, 4] + 
    \[CapitalIota][10][1, 3, 2, 4] - 4*\[CapitalIota][14][1, 3, 2, 4] - 
    \[CapitalIota][26][1, 2, 3, 4] - 2*\[CapitalIota][30][1, 3, 2, 4] + 
    \[CapitalIota][30][1, 4, 2, 3]}, {{3, 2, 0, 1, 0, 0}, 
   10*\[CapitalIota][1][1, 2, 3, 4] + 11*\[CapitalIota][1][1, 3, 2, 4] + 
    5*\[CapitalIota][1][1, 4, 2, 3] + \[CapitalIota][3][1, 2, 3, 4] + 
    \[CapitalIota][3][1, 2, 4, 3] + \[CapitalIota][3][1, 3, 2, 4] + 
    \[CapitalIota][3][1, 3, 4, 2] + \[CapitalIota][3][1, 4, 2, 3] + 
    \[CapitalIota][3][1, 4, 3, 2] - 2*\[CapitalIota][4][1, 2, 3, 4] - 
    2*\[CapitalIota][4][1, 2, 4, 3] - 2*\[CapitalIota][4][1, 3, 2, 4] - 
    2*\[CapitalIota][4][1, 3, 4, 2] - 2*\[CapitalIota][4][1, 4, 2, 3] - 
    2*\[CapitalIota][4][1, 4, 3, 2] + \[CapitalIota][6][1, 2, 3, 4] + 
    \[CapitalIota][6][1, 3, 2, 4] + \[CapitalIota][6][1, 4, 2, 3] + 
    2*\[CapitalIota][9][1, 2, 3, 4] + 2*\[CapitalIota][9][1, 2, 4, 3] + 
    2*\[CapitalIota][9][1, 3, 2, 4] + 2*\[CapitalIota][9][1, 3, 4, 2] + 
    \[CapitalIota][9][1, 4, 2, 3] + \[CapitalIota][9][1, 4, 3, 2] + 
    \[CapitalIota][10][1, 2, 3, 4] + \[CapitalIota][10][1, 2, 4, 3] + 
    \[CapitalIota][10][1, 3, 2, 4] + \[CapitalIota][10][1, 3, 4, 2] + 
    \[CapitalIota][10][1, 4, 2, 3] + \[CapitalIota][10][1, 4, 3, 2] + 
    \[CapitalIota][14][1, 3, 2, 4] - 4*\[CapitalIota][14][1, 4, 2, 3] - 
    \[CapitalIota][19][1, 2, 3, 4] - \[CapitalIota][19][1, 3, 2, 4] - 
    \[CapitalIota][19][1, 4, 2, 3] + \[CapitalIota][25][1, 2, 3, 4] + 
    \[CapitalIota][25][1, 3, 2, 4] + \[CapitalIota][25][1, 4, 2, 3] - 
    \[CapitalIota][26][1, 2, 4, 3] - \[CapitalIota][26][1, 3, 4, 2] + 
    \[CapitalIota][30][1, 3, 2, 4]/2 - 2*\[CapitalIota][30][1, 4, 2, 3]}, 
  {{3, 2, 1, 0, 0, 0}, 10*\[CapitalIota][1][1, 2, 3, 4] + 
    11*\[CapitalIota][1][1, 3, 2, 4] + 5*\[CapitalIota][1][1, 4, 2, 3] + 
    \[CapitalIota][3][1, 2, 3, 4] + \[CapitalIota][3][1, 2, 4, 3] + 
    \[CapitalIota][3][1, 3, 2, 4] + \[CapitalIota][3][1, 3, 4, 2] + 
    \[CapitalIota][3][1, 4, 2, 3] + \[CapitalIota][3][1, 4, 3, 2] - 
    2*\[CapitalIota][4][1, 2, 3, 4] - 2*\[CapitalIota][4][1, 2, 4, 3] - 
    2*\[CapitalIota][4][1, 3, 2, 4] - 2*\[CapitalIota][4][1, 3, 4, 2] - 
    2*\[CapitalIota][4][1, 4, 2, 3] - 2*\[CapitalIota][4][1, 4, 3, 2] + 
    \[CapitalIota][6][1, 2, 3, 4] + \[CapitalIota][6][1, 3, 2, 4] + 
    \[CapitalIota][6][1, 4, 2, 3] + 2*\[CapitalIota][9][1, 2, 3, 4] + 
    2*\[CapitalIota][9][1, 2, 4, 3] + 2*\[CapitalIota][9][1, 3, 2, 4] + 
    2*\[CapitalIota][9][1, 3, 4, 2] + \[CapitalIota][9][1, 4, 2, 3] + 
    \[CapitalIota][9][1, 4, 3, 2] + \[CapitalIota][10][1, 2, 3, 4] + 
    \[CapitalIota][10][1, 2, 4, 3] + \[CapitalIota][10][1, 3, 2, 4] + 
    \[CapitalIota][10][1, 3, 4, 2] + \[CapitalIota][10][1, 4, 2, 3] + 
    \[CapitalIota][10][1, 4, 3, 2] + \[CapitalIota][14][1, 3, 2, 4] - 
    4*\[CapitalIota][14][1, 4, 2, 3] + \[CapitalIota][15][1, 2, 3, 4] - 
    \[CapitalIota][26][1, 2, 4, 3] - \[CapitalIota][26][1, 3, 4, 2] + 
    \[CapitalIota][30][1, 3, 2, 4]/2 - 2*\[CapitalIota][30][1, 4, 2, 3]}, 
  {{0, 2, 2, 1, 1, 0}, 20*\[CapitalIota][1][1, 2, 3, 4] - 
    4*\[CapitalIota][1][1, 3, 2, 4] - 4*\[CapitalIota][1][1, 4, 2, 3] + 
    2*\[CapitalIota][3][1, 3, 2, 4] + 2*\[CapitalIota][3][1, 4, 2, 3] - 
    2*\[CapitalIota][4][1, 2, 3, 4] - 2*\[CapitalIota][4][1, 2, 4, 3] - 
    \[CapitalIota][7][1, 3, 4, 2]/2 - \[CapitalIota][7][1, 4, 3, 2]/2 - 
    2*\[CapitalIota][9][1, 3, 2, 4] - 2*\[CapitalIota][9][1, 4, 2, 3] + 
    6*\[CapitalIota][14][1, 2, 3, 4] - \[CapitalIota][16][1, 2, 3, 4] + 
    2*\[CapitalIota][30][1, 2, 3, 4]}, {{0, 3, 1, 1, 1, 0}, 
   20*\[CapitalIota][1][1, 2, 3, 4] - 5*\[CapitalIota][1][1, 3, 2, 4] - 
    10*\[CapitalIota][1][1, 4, 2, 3] + 2*\[CapitalIota][3][1, 3, 2, 4] + 
    2*\[CapitalIota][3][1, 4, 2, 3] - 2*\[CapitalIota][4][1, 2, 3, 4] - 
    2*\[CapitalIota][4][1, 2, 4, 3] - \[CapitalIota][7][1, 3, 4, 2]/2 - 
    \[CapitalIota][7][1, 4, 3, 2] - 2*\[CapitalIota][9][1, 3, 2, 4] - 
    4*\[CapitalIota][9][1, 4, 2, 3] + 6*\[CapitalIota][14][1, 2, 3, 4] - 
    \[CapitalIota][16][1, 2, 3, 4] + 2*\[CapitalIota][30][1, 2, 3, 4] + 
    \[CapitalIota][30][1, 4, 2, 3]}, {{1, 1, 1, 3, 0, 0}, 
   5*\[CapitalIota][1][1, 2, 3, 4] + 5*\[CapitalIota][1][1, 3, 2, 4] - 
    5*\[CapitalIota][1][1, 4, 2, 3] + \[CapitalIota][3][1, 2, 3, 4] + 
    \[CapitalIota][3][1, 3, 2, 4] + \[CapitalIota][3][1, 4, 2, 3] + 
    \[CapitalIota][3][1, 4, 3, 2] - \[CapitalIota][4][1, 2, 3, 4] - 
    2*\[CapitalIota][4][1, 2, 4, 3] - \[CapitalIota][4][1, 3, 2, 4] - 
    2*\[CapitalIota][4][1, 3, 4, 2] + \[CapitalIota][6][1, 4, 2, 3] + 
    \[CapitalIota][9][1, 2, 3, 4] + \[CapitalIota][9][1, 3, 2, 4] - 
    \[CapitalIota][9][1, 4, 2, 3] - \[CapitalIota][9][1, 4, 3, 2] + 
    \[CapitalIota][10][1, 2, 3, 4] + \[CapitalIota][10][1, 3, 2, 4] - 
    4*\[CapitalIota][14][1, 2, 3, 4] - 4*\[CapitalIota][14][1, 3, 2, 4] - 
    \[CapitalIota][26][1, 2, 3, 4] - \[CapitalIota][26][1, 3, 2, 4] - 
    2*\[CapitalIota][30][1, 2, 3, 4] - 2*\[CapitalIota][30][1, 3, 2, 4]}, 
  {{1, 1, 2, 2, 0, 0}, 5*\[CapitalIota][1][1, 2, 3, 4] + 
    5*\[CapitalIota][1][1, 3, 2, 4] + 2*\[CapitalIota][1][1, 4, 2, 3] + 
    \[CapitalIota][3][1, 2, 3, 4] + \[CapitalIota][3][1, 3, 2, 4] + 
    \[CapitalIota][3][1, 4, 2, 3] + \[CapitalIota][3][1, 4, 3, 2] - 
    \[CapitalIota][4][1, 2, 3, 4] - 2*\[CapitalIota][4][1, 2, 4, 3] - 
    \[CapitalIota][4][1, 3, 2, 4] - 2*\[CapitalIota][4][1, 3, 4, 2] + 
    \[CapitalIota][6][1, 4, 2, 3] + \[CapitalIota][9][1, 2, 3, 4] + 
    \[CapitalIota][9][1, 3, 2, 4] + \[CapitalIota][10][1, 2, 3, 4] + 
    \[CapitalIota][10][1, 3, 2, 4] - 4*\[CapitalIota][14][1, 2, 3, 4] - 
    4*\[CapitalIota][14][1, 3, 2, 4] - \[CapitalIota][26][1, 2, 3, 4] - 
    \[CapitalIota][26][1, 3, 2, 4] - 2*\[CapitalIota][30][1, 2, 3, 4] - 
    2*\[CapitalIota][30][1, 3, 2, 4]}, {{2, 0, 2, 2, 0, 0}, 
   11*\[CapitalIota][1][1, 2, 3, 4] + 20*\[CapitalIota][1][1, 3, 2, 4] + 
    2*\[CapitalIota][1][1, 4, 2, 3] + 2*\[CapitalIota][3][1, 2, 3, 4] + 
    \[CapitalIota][3][1, 3, 2, 4] + \[CapitalIota][3][1, 4, 2, 3] + 
    2*\[CapitalIota][3][1, 4, 3, 2] - \[CapitalIota][4][1, 2, 3, 4] - 
    3*\[CapitalIota][4][1, 2, 4, 3] - 2*\[CapitalIota][4][1, 3, 2, 4] - 
    4*\[CapitalIota][4][1, 3, 4, 2] + 2*\[CapitalIota][6][1, 4, 2, 3] + 
    \[CapitalIota][7][1, 2, 4, 3] + 4*\[CapitalIota][9][1, 2, 3, 4] + 
    4*\[CapitalIota][9][1, 3, 2, 4] + 2*\[CapitalIota][10][1, 2, 3, 4] + 
    2*\[CapitalIota][10][1, 3, 2, 4] + 2*\[CapitalIota][12][1, 2, 3, 4] - 
    \[CapitalIota][13][1, 2, 4, 3] + \[CapitalIota][14][1, 2, 3, 4] + 
    6*\[CapitalIota][14][1, 3, 2, 4] - \[CapitalIota][16][1, 3, 2, 4] + 
    \[CapitalIota][20][1, 2, 3, 4] - \[CapitalIota][21][1, 2, 4, 3] - 
    2*\[CapitalIota][22][1, 2, 4, 3] + 2*\[CapitalIota][26][1, 2, 3, 4] + 
    \[CapitalIota][30][1, 2, 3, 4]/2 + 2*\[CapitalIota][30][1, 3, 2, 4]}, 
  {{1, 1, 3, 1, 0, 0}, 5*\[CapitalIota][1][1, 2, 3, 4] + 
    5*\[CapitalIota][1][1, 3, 2, 4] - 5*\[CapitalIota][1][1, 4, 2, 3] + 
    \[CapitalIota][3][1, 2, 3, 4] + \[CapitalIota][3][1, 3, 2, 4] + 
    \[CapitalIota][3][1, 4, 2, 3] + \[CapitalIota][3][1, 4, 3, 2] - 
    \[CapitalIota][4][1, 2, 3, 4] - 2*\[CapitalIota][4][1, 2, 4, 3] - 
    \[CapitalIota][4][1, 3, 2, 4] - 2*\[CapitalIota][4][1, 3, 4, 2] + 
    \[CapitalIota][6][1, 4, 2, 3] + \[CapitalIota][9][1, 2, 3, 4] + 
    \[CapitalIota][9][1, 3, 2, 4] - \[CapitalIota][9][1, 4, 2, 3] - 
    \[CapitalIota][9][1, 4, 3, 2] + \[CapitalIota][10][1, 2, 3, 4] + 
    \[CapitalIota][10][1, 3, 2, 4] - 4*\[CapitalIota][14][1, 2, 3, 4] - 
    4*\[CapitalIota][14][1, 3, 2, 4] - \[CapitalIota][26][1, 2, 3, 4] - 
    \[CapitalIota][26][1, 3, 2, 4] - 2*\[CapitalIota][30][1, 2, 3, 4] - 
    2*\[CapitalIota][30][1, 3, 2, 4]}, {{2, 2, 1, 1, 0, 0}, 
   11*\[CapitalIota][1][1, 2, 3, 4] + 11*\[CapitalIota][1][1, 3, 2, 4] - 
    10*\[CapitalIota][1][1, 4, 2, 3] + \[CapitalIota][3][1, 2, 3, 4] + 
    \[CapitalIota][3][1, 3, 2, 4] + \[CapitalIota][3][1, 4, 2, 3] + 
    \[CapitalIota][3][1, 4, 3, 2] - \[CapitalIota][4][1, 2, 3, 4] - 
    2*\[CapitalIota][4][1, 2, 4, 3] - \[CapitalIota][4][1, 3, 2, 4] - 
    2*\[CapitalIota][4][1, 3, 4, 2] + \[CapitalIota][6][1, 4, 2, 3] + 
    2*\[CapitalIota][9][1, 2, 3, 4] + 2*\[CapitalIota][9][1, 3, 2, 4] - 
    2*\[CapitalIota][9][1, 4, 2, 3] - 2*\[CapitalIota][9][1, 4, 3, 2] + 
    \[CapitalIota][10][1, 2, 3, 4] + \[CapitalIota][10][1, 3, 2, 4] + 
    \[CapitalIota][14][1, 2, 3, 4] + \[CapitalIota][14][1, 3, 2, 4] + 
    \[CapitalIota][30][1, 2, 3, 4]/2 + \[CapitalIota][30][1, 3, 2, 4]/2 + 
    \[CapitalIota][30][1, 4, 2, 3]}, {{3, 3, 0, 0, 0, 0}, 
   10*\[CapitalIota][1][1, 2, 3, 4] + 10*\[CapitalIota][1][1, 3, 2, 4] + 
    20*\[CapitalIota][1][1, 4, 2, 3] + \[CapitalIota][3][1, 2, 3, 4] + 
    2*\[CapitalIota][3][1, 2, 4, 3] + \[CapitalIota][3][1, 3, 2, 4] + 
    2*\[CapitalIota][3][1, 3, 4, 2] + \[CapitalIota][3][1, 4, 2, 3] + 
    \[CapitalIota][3][1, 4, 3, 2] - 3*\[CapitalIota][4][1, 2, 3, 4] - 
    2*\[CapitalIota][4][1, 2, 4, 3] - 3*\[CapitalIota][4][1, 3, 2, 4] - 
    2*\[CapitalIota][4][1, 3, 4, 2] - 4*\[CapitalIota][4][1, 4, 2, 3] - 
    4*\[CapitalIota][4][1, 4, 3, 2] + 2*\[CapitalIota][6][1, 2, 3, 4] + 
    2*\[CapitalIota][6][1, 3, 2, 4] + \[CapitalIota][6][1, 4, 2, 3] + 
    \[CapitalIota][7][1, 2, 3, 4] + \[CapitalIota][7][1, 3, 2, 4] + 
    2*\[CapitalIota][9][1, 2, 3, 4] + 4*\[CapitalIota][9][1, 2, 4, 3] + 
    2*\[CapitalIota][9][1, 3, 2, 4] + 4*\[CapitalIota][9][1, 3, 4, 2] + 
    4*\[CapitalIota][9][1, 4, 2, 3] + 4*\[CapitalIota][9][1, 4, 3, 2] + 
    \[CapitalIota][10][1, 2, 3, 4] + 2*\[CapitalIota][10][1, 2, 4, 3] + 
    \[CapitalIota][10][1, 3, 2, 4] + 2*\[CapitalIota][10][1, 3, 4, 2] + 
    2*\[CapitalIota][10][1, 4, 2, 3] + 2*\[CapitalIota][10][1, 4, 3, 2] + 
    2*\[CapitalIota][12][1, 2, 4, 3] + 2*\[CapitalIota][12][1, 3, 4, 2] - 
    \[CapitalIota][13][1, 2, 3, 4] - \[CapitalIota][13][1, 3, 2, 4] + 
    6*\[CapitalIota][14][1, 4, 2, 3] + \[CapitalIota][15][1, 2, 3, 4] - 
    \[CapitalIota][16][1, 4, 2, 3] - \[CapitalIota][19][1, 2, 3, 4] - 
    \[CapitalIota][19][1, 3, 2, 4] - \[CapitalIota][19][1, 4, 2, 3] + 
    \[CapitalIota][20][1, 2, 4, 3] + \[CapitalIota][20][1, 3, 4, 2] - 
    \[CapitalIota][21][1, 2, 3, 4] - \[CapitalIota][21][1, 3, 2, 4] - 
    2*\[CapitalIota][22][1, 2, 3, 4] - 2*\[CapitalIota][22][1, 3, 2, 4] + 
    \[CapitalIota][25][1, 2, 3, 4] + \[CapitalIota][25][1, 3, 2, 4] + 
    \[CapitalIota][25][1, 4, 2, 3] + 2*\[CapitalIota][26][1, 2, 4, 3] + 
    2*\[CapitalIota][26][1, 3, 4, 2] + \[CapitalIota][27][1, 4, 2, 3]/2 + 
    2*\[CapitalIota][30][1, 4, 2, 3]}, {{0, 1, 2, 2, 1, 0}, 
   20*\[CapitalIota][1][1, 2, 3, 4] - 10*\[CapitalIota][1][1, 3, 2, 4] + 
    2*\[CapitalIota][1][1, 4, 2, 3] + 2*\[CapitalIota][3][1, 3, 2, 4] + 
    2*\[CapitalIota][3][1, 4, 2, 3] - 2*\[CapitalIota][4][1, 2, 3, 4] - 
    2*\[CapitalIota][4][1, 2, 4, 3] - \[CapitalIota][7][1, 3, 4, 2] - 
    4*\[CapitalIota][9][1, 3, 2, 4] + 6*\[CapitalIota][14][1, 2, 3, 4] - 
    \[CapitalIota][16][1, 2, 3, 4] + 2*\[CapitalIota][30][1, 2, 3, 4] + 
    \[CapitalIota][30][1, 3, 2, 4]}, {{2, 1, 1, 1, 1, 0}, 
   11*\[CapitalIota][1][1, 2, 3, 4] - 10*\[CapitalIota][1][1, 3, 2, 4] - 
    10*\[CapitalIota][1][1, 4, 2, 3] + \[CapitalIota][3][1, 3, 2, 4] + 
    \[CapitalIota][3][1, 4, 2, 3] - \[CapitalIota][4][1, 2, 3, 4] - 
    \[CapitalIota][4][1, 2, 4, 3] - 2*\[CapitalIota][9][1, 3, 2, 4] - 
    2*\[CapitalIota][9][1, 4, 2, 3] + \[CapitalIota][14][1, 2, 3, 4] + 
    \[CapitalIota][30][1, 2, 3, 4]/2 + \[CapitalIota][30][1, 3, 2, 4] + 
    \[CapitalIota][30][1, 4, 2, 3]}, {{2, 2, 0, 2, 0, 0}, 
   11*\[CapitalIota][1][1, 2, 3, 4] + 11*\[CapitalIota][1][1, 3, 2, 4] + 
    11*\[CapitalIota][1][1, 4, 2, 3] + \[CapitalIota][3][1, 2, 3, 4] + 
    \[CapitalIota][3][1, 2, 4, 3] + \[CapitalIota][3][1, 3, 2, 4] + 
    \[CapitalIota][3][1, 3, 4, 2] + \[CapitalIota][3][1, 4, 2, 3] + 
    \[CapitalIota][3][1, 4, 3, 2] - 2*\[CapitalIota][4][1, 2, 3, 4] - 
    2*\[CapitalIota][4][1, 2, 4, 3] - 2*\[CapitalIota][4][1, 3, 2, 4] - 
    2*\[CapitalIota][4][1, 3, 4, 2] - 2*\[CapitalIota][4][1, 4, 2, 3] - 
    2*\[CapitalIota][4][1, 4, 3, 2] + \[CapitalIota][6][1, 2, 3, 4] + 
    \[CapitalIota][6][1, 3, 2, 4] + \[CapitalIota][6][1, 4, 2, 3] + 
    2*\[CapitalIota][9][1, 2, 3, 4] + 2*\[CapitalIota][9][1, 2, 4, 3] + 
    2*\[CapitalIota][9][1, 3, 2, 4] + 2*\[CapitalIota][9][1, 3, 4, 2] + 
    2*\[CapitalIota][9][1, 4, 2, 3] + 2*\[CapitalIota][9][1, 4, 3, 2] + 
    \[CapitalIota][10][1, 2, 3, 4] + \[CapitalIota][10][1, 2, 4, 3] + 
    \[CapitalIota][10][1, 3, 2, 4] + \[CapitalIota][10][1, 3, 4, 2] + 
    \[CapitalIota][10][1, 4, 2, 3] + \[CapitalIota][10][1, 4, 3, 2] + 
    \[CapitalIota][14][1, 2, 3, 4] + \[CapitalIota][14][1, 3, 2, 4] + 
    \[CapitalIota][14][1, 4, 2, 3] - \[CapitalIota][19][1, 2, 3, 4] - 
    \[CapitalIota][19][1, 3, 2, 4] - \[CapitalIota][19][1, 4, 2, 3] + 
    \[CapitalIota][25][1, 2, 3, 4] + \[CapitalIota][25][1, 3, 2, 4] + 
    \[CapitalIota][25][1, 4, 2, 3] + \[CapitalIota][30][1, 2, 3, 4]/2 + 
    \[CapitalIota][30][1, 3, 2, 4]/2 + \[CapitalIota][30][1, 4, 2, 3]/2}, 
  {{2, 2, 2, 0, 0, 0}, 11*\[CapitalIota][1][1, 2, 3, 4] + 
    11*\[CapitalIota][1][1, 3, 2, 4] + 11*\[CapitalIota][1][1, 4, 2, 3] + 
    \[CapitalIota][3][1, 2, 3, 4] + \[CapitalIota][3][1, 2, 4, 3] + 
    \[CapitalIota][3][1, 3, 2, 4] + \[CapitalIota][3][1, 3, 4, 2] + 
    \[CapitalIota][3][1, 4, 2, 3] + \[CapitalIota][3][1, 4, 3, 2] - 
    2*\[CapitalIota][4][1, 2, 3, 4] - 2*\[CapitalIota][4][1, 2, 4, 3] - 
    2*\[CapitalIota][4][1, 3, 2, 4] - 2*\[CapitalIota][4][1, 3, 4, 2] - 
    2*\[CapitalIota][4][1, 4, 2, 3] - 2*\[CapitalIota][4][1, 4, 3, 2] + 
    \[CapitalIota][6][1, 2, 3, 4] + \[CapitalIota][6][1, 3, 2, 4] + 
    \[CapitalIota][6][1, 4, 2, 3] + 2*\[CapitalIota][9][1, 2, 3, 4] + 
    2*\[CapitalIota][9][1, 2, 4, 3] + 2*\[CapitalIota][9][1, 3, 2, 4] + 
    2*\[CapitalIota][9][1, 3, 4, 2] + 2*\[CapitalIota][9][1, 4, 2, 3] + 
    2*\[CapitalIota][9][1, 4, 3, 2] + \[CapitalIota][10][1, 2, 3, 4] + 
    \[CapitalIota][10][1, 2, 4, 3] + \[CapitalIota][10][1, 3, 2, 4] + 
    \[CapitalIota][10][1, 3, 4, 2] + \[CapitalIota][10][1, 4, 2, 3] + 
    \[CapitalIota][10][1, 4, 3, 2] + \[CapitalIota][14][1, 2, 3, 4] + 
    \[CapitalIota][14][1, 3, 2, 4] + \[CapitalIota][14][1, 4, 2, 3] + 
    \[CapitalIota][15][1, 2, 3, 4] + \[CapitalIota][30][1, 2, 3, 4]/2 + 
    \[CapitalIota][30][1, 3, 2, 4]/2 + \[CapitalIota][30][1, 4, 2, 3]/2}, 
  {{0, 0, 3, 3, 0, 0}, 20*\[CapitalIota][1][1, 2, 3, 4] + 
    20*\[CapitalIota][1][1, 3, 2, 4] + 2*\[CapitalIota][3][1, 2, 3, 4] + 
    2*\[CapitalIota][3][1, 3, 2, 4] + 2*\[CapitalIota][3][1, 4, 2, 3] + 
    2*\[CapitalIota][3][1, 4, 3, 2] - 2*\[CapitalIota][4][1, 2, 3, 4] - 
    6*\[CapitalIota][4][1, 2, 4, 3] - 2*\[CapitalIota][4][1, 3, 2, 4] - 
    6*\[CapitalIota][4][1, 3, 4, 2] + 4*\[CapitalIota][6][1, 4, 2, 3] + 
    2*\[CapitalIota][7][1, 2, 4, 3] + 2*\[CapitalIota][7][1, 3, 4, 2] + 
    8*\[CapitalIota][9][1, 2, 3, 4] + 8*\[CapitalIota][9][1, 3, 2, 4] + 
    4*\[CapitalIota][10][1, 2, 3, 4] + 4*\[CapitalIota][10][1, 3, 2, 4] + 
    4*\[CapitalIota][12][1, 2, 3, 4] + 4*\[CapitalIota][12][1, 3, 2, 4] - 
    2*\[CapitalIota][13][1, 2, 4, 3] - 2*\[CapitalIota][13][1, 3, 4, 2] + 
    6*\[CapitalIota][14][1, 2, 3, 4] + 6*\[CapitalIota][14][1, 3, 2, 4] - 
    \[CapitalIota][16][1, 2, 3, 4] - \[CapitalIota][16][1, 3, 2, 4] + 
    2*\[CapitalIota][20][1, 2, 3, 4] + 2*\[CapitalIota][20][1, 3, 2, 4] - 
    2*\[CapitalIota][21][1, 2, 4, 3] - 2*\[CapitalIota][21][1, 3, 4, 2] - 
    4*\[CapitalIota][22][1, 2, 4, 3] - 4*\[CapitalIota][22][1, 3, 4, 2] + 
    4*\[CapitalIota][26][1, 2, 3, 4] + 4*\[CapitalIota][26][1, 3, 2, 4] + 
    \[CapitalIota][28][1, 2, 4, 3]/2 + \[CapitalIota][28][1, 3, 4, 2]/2 + 
    \[CapitalIota][29][1, 4, 2, 3] + 2*\[CapitalIota][30][1, 2, 3, 4] + 
    2*\[CapitalIota][30][1, 3, 2, 4] - \[CapitalIota][31][1, 2, 4, 3] - 
    \[CapitalIota][31][1, 3, 4, 2]}, {{1, 1, 1, 1, 1, 1}, 
   -10*\[CapitalIota][1][1, 2, 3, 4] - 10*\[CapitalIota][1][1, 3, 2, 4] - 
    10*\[CapitalIota][1][1, 4, 2, 3] + \[CapitalIota][30][1, 2, 3, 4] + 
    \[CapitalIota][30][1, 3, 2, 4] + \[CapitalIota][30][1, 4, 2, 3]}, 
  {{0, 3, 2, 1, 1, 0}, 20*\[CapitalIota][1][1, 2, 3, 4] - 
    5*\[CapitalIota][1][1, 3, 2, 4] - 4*\[CapitalIota][1][1, 4, 2, 3] + 
    2*\[CapitalIota][3][1, 3, 2, 4] + 2*\[CapitalIota][3][1, 4, 2, 3] - 
    2*\[CapitalIota][4][1, 2, 3, 4] - 2*\[CapitalIota][4][1, 2, 4, 3] - 
    \[CapitalIota][7][1, 3, 4, 2]/2 - \[CapitalIota][7][1, 4, 3, 2]/2 - 
    2*\[CapitalIota][9][1, 3, 2, 4] - 2*\[CapitalIota][9][1, 4, 2, 3] + 
    6*\[CapitalIota][14][1, 2, 3, 4] - \[CapitalIota][16][1, 2, 3, 4] + 
    2*\[CapitalIota][30][1, 2, 3, 4]}, {{1, 3, 1, 1, 1, 0}, 
   5*\[CapitalIota][1][1, 2, 3, 4] - 5*\[CapitalIota][1][1, 3, 2, 4] - 
    10*\[CapitalIota][1][1, 4, 2, 3] + \[CapitalIota][3][1, 3, 2, 4] + 
    \[CapitalIota][3][1, 4, 2, 3] - \[CapitalIota][4][1, 2, 3, 4] - 
    \[CapitalIota][4][1, 2, 4, 3] - \[CapitalIota][9][1, 3, 2, 4] - 
    2*\[CapitalIota][9][1, 4, 2, 3] - 4*\[CapitalIota][14][1, 2, 3, 4] - 
    2*\[CapitalIota][30][1, 2, 3, 4] + \[CapitalIota][30][1, 4, 2, 3]}, 
  {{2, 2, 1, 1, 1, 0}, 11*\[CapitalIota][1][1, 2, 3, 4] - 
    4*\[CapitalIota][1][1, 3, 2, 4] - 10*\[CapitalIota][1][1, 4, 2, 3] + 
    \[CapitalIota][3][1, 3, 2, 4] + \[CapitalIota][3][1, 4, 2, 3] - 
    \[CapitalIota][4][1, 2, 3, 4] - \[CapitalIota][4][1, 2, 4, 3] - 
    \[CapitalIota][9][1, 3, 2, 4] - 2*\[CapitalIota][9][1, 4, 2, 3] + 
    \[CapitalIota][14][1, 2, 3, 4] + \[CapitalIota][30][1, 2, 3, 4]/2 + 
    \[CapitalIota][30][1, 4, 2, 3]}, {{2, 1, 1, 3, 0, 0}, 
   11*\[CapitalIota][1][1, 2, 3, 4] + 5*\[CapitalIota][1][1, 3, 2, 4] - 
    5*\[CapitalIota][1][1, 4, 2, 3] + \[CapitalIota][3][1, 2, 3, 4] + 
    \[CapitalIota][3][1, 3, 2, 4] + \[CapitalIota][3][1, 4, 2, 3] + 
    \[CapitalIota][3][1, 4, 3, 2] - \[CapitalIota][4][1, 2, 3, 4] - 
    2*\[CapitalIota][4][1, 2, 4, 3] - \[CapitalIota][4][1, 3, 2, 4] - 
    2*\[CapitalIota][4][1, 3, 4, 2] + \[CapitalIota][6][1, 4, 2, 3] + 
    2*\[CapitalIota][9][1, 2, 3, 4] + \[CapitalIota][9][1, 3, 2, 4] - 
    \[CapitalIota][9][1, 4, 2, 3] - \[CapitalIota][9][1, 4, 3, 2] + 
    \[CapitalIota][10][1, 2, 3, 4] + \[CapitalIota][10][1, 3, 2, 4] + 
    \[CapitalIota][14][1, 2, 3, 4] - 4*\[CapitalIota][14][1, 3, 2, 4] - 
    \[CapitalIota][26][1, 2, 3, 4] + \[CapitalIota][30][1, 2, 3, 4]/2 - 
    2*\[CapitalIota][30][1, 3, 2, 4]}, {{2, 0, 3, 2, 0, 0}, 
   11*\[CapitalIota][1][1, 2, 3, 4] + 20*\[CapitalIota][1][1, 3, 2, 4] + 
    \[CapitalIota][1][1, 4, 2, 3] + 2*\[CapitalIota][3][1, 2, 3, 4] + 
    \[CapitalIota][3][1, 3, 2, 4] + \[CapitalIota][3][1, 4, 2, 3] + 
    2*\[CapitalIota][3][1, 4, 3, 2] - \[CapitalIota][4][1, 2, 3, 4] - 
    3*\[CapitalIota][4][1, 2, 4, 3] - 2*\[CapitalIota][4][1, 3, 2, 4] - 
    4*\[CapitalIota][4][1, 3, 4, 2] + 2*\[CapitalIota][6][1, 4, 2, 3] + 
    \[CapitalIota][7][1, 2, 4, 3] + 4*\[CapitalIota][9][1, 2, 3, 4] + 
    4*\[CapitalIota][9][1, 3, 2, 4] + 2*\[CapitalIota][10][1, 2, 3, 4] + 
    2*\[CapitalIota][10][1, 3, 2, 4] + 2*\[CapitalIota][12][1, 2, 3, 4] - 
    \[CapitalIota][13][1, 2, 4, 3] + \[CapitalIota][14][1, 2, 3, 4] + 
    6*\[CapitalIota][14][1, 3, 2, 4] - \[CapitalIota][16][1, 3, 2, 4] + 
    \[CapitalIota][20][1, 2, 3, 4] - \[CapitalIota][21][1, 2, 4, 3] - 
    2*\[CapitalIota][22][1, 2, 4, 3] + 2*\[CapitalIota][26][1, 2, 3, 4] + 
    \[CapitalIota][30][1, 2, 3, 4]/2 + 2*\[CapitalIota][30][1, 3, 2, 4]}, 
  {{2, 1, 2, 2, 0, 0}, 11*\[CapitalIota][1][1, 2, 3, 4] + 
    5*\[CapitalIota][1][1, 3, 2, 4] + 2*\[CapitalIota][1][1, 4, 2, 3] + 
    \[CapitalIota][3][1, 2, 3, 4] + \[CapitalIota][3][1, 3, 2, 4] + 
    \[CapitalIota][3][1, 4, 2, 3] + \[CapitalIota][3][1, 4, 3, 2] - 
    \[CapitalIota][4][1, 2, 3, 4] - 2*\[CapitalIota][4][1, 2, 4, 3] - 
    \[CapitalIota][4][1, 3, 2, 4] - 2*\[CapitalIota][4][1, 3, 4, 2] + 
    \[CapitalIota][6][1, 4, 2, 3] + 2*\[CapitalIota][9][1, 2, 3, 4] + 
    \[CapitalIota][9][1, 3, 2, 4] + \[CapitalIota][10][1, 2, 3, 4] + 
    \[CapitalIota][10][1, 3, 2, 4] + \[CapitalIota][14][1, 2, 3, 4] - 
    4*\[CapitalIota][14][1, 3, 2, 4] - \[CapitalIota][26][1, 2, 3, 4] + 
    \[CapitalIota][30][1, 2, 3, 4]/2 - 2*\[CapitalIota][30][1, 3, 2, 4]}, 
  {{3, 1, 1, 2, 0, 0}, 10*\[CapitalIota][1][1, 2, 3, 4] + 
    5*\[CapitalIota][1][1, 3, 2, 4] - 4*\[CapitalIota][1][1, 4, 2, 3] + 
    \[CapitalIota][3][1, 2, 3, 4] + \[CapitalIota][3][1, 3, 2, 4] + 
    \[CapitalIota][3][1, 4, 2, 3] + \[CapitalIota][3][1, 4, 3, 2] - 
    \[CapitalIota][4][1, 2, 3, 4] - 2*\[CapitalIota][4][1, 2, 4, 3] - 
    \[CapitalIota][4][1, 3, 2, 4] - 2*\[CapitalIota][4][1, 3, 4, 2] + 
    \[CapitalIota][6][1, 4, 2, 3] + 2*\[CapitalIota][9][1, 2, 3, 4] + 
    \[CapitalIota][9][1, 3, 2, 4] - \[CapitalIota][9][1, 4, 2, 3] - 
    \[CapitalIota][9][1, 4, 3, 2] + \[CapitalIota][10][1, 2, 3, 4] + 
    \[CapitalIota][10][1, 3, 2, 4] - 4*\[CapitalIota][14][1, 3, 2, 4] - 
    \[CapitalIota][26][1, 2, 3, 4] - 2*\[CapitalIota][30][1, 3, 2, 4]}, 
  {{2, 1, 3, 1, 0, 0}, 11*\[CapitalIota][1][1, 2, 3, 4] + 
    5*\[CapitalIota][1][1, 3, 2, 4] - 5*\[CapitalIota][1][1, 4, 2, 3] + 
    \[CapitalIota][3][1, 2, 3, 4] + \[CapitalIota][3][1, 3, 2, 4] + 
    \[CapitalIota][3][1, 4, 2, 3] + \[CapitalIota][3][1, 4, 3, 2] - 
    \[CapitalIota][4][1, 2, 3, 4] - 2*\[CapitalIota][4][1, 2, 4, 3] - 
    \[CapitalIota][4][1, 3, 2, 4] - 2*\[CapitalIota][4][1, 3, 4, 2] + 
    \[CapitalIota][6][1, 4, 2, 3] + 2*\[CapitalIota][9][1, 2, 3, 4] + 
    \[CapitalIota][9][1, 3, 2, 4] - \[CapitalIota][9][1, 4, 2, 3] - 
    \[CapitalIota][9][1, 4, 3, 2] + \[CapitalIota][10][1, 2, 3, 4] + 
    \[CapitalIota][10][1, 3, 2, 4] + \[CapitalIota][14][1, 2, 3, 4] - 
    4*\[CapitalIota][14][1, 3, 2, 4] - \[CapitalIota][26][1, 2, 3, 4] + 
    \[CapitalIota][30][1, 2, 3, 4]/2 - 2*\[CapitalIota][30][1, 3, 2, 4]}, 
  {{3, 0, 3, 1, 0, 0}, 10*\[CapitalIota][1][1, 2, 3, 4] + 
    20*\[CapitalIota][1][1, 3, 2, 4] - 5*\[CapitalIota][1][1, 4, 2, 3] + 
    2*\[CapitalIota][3][1, 2, 3, 4] + \[CapitalIota][3][1, 3, 2, 4] + 
    \[CapitalIota][3][1, 4, 2, 3] + 2*\[CapitalIota][3][1, 4, 3, 2] - 
    \[CapitalIota][4][1, 2, 3, 4] - 3*\[CapitalIota][4][1, 2, 4, 3] - 
    2*\[CapitalIota][4][1, 3, 2, 4] - 4*\[CapitalIota][4][1, 3, 4, 2] + 
    2*\[CapitalIota][6][1, 4, 2, 3] + \[CapitalIota][7][1, 2, 4, 3] - 
    \[CapitalIota][7][1, 4, 2, 3]/2 + 4*\[CapitalIota][9][1, 2, 3, 4] + 
    4*\[CapitalIota][9][1, 3, 2, 4] - \[CapitalIota][9][1, 4, 2, 3] - 
    2*\[CapitalIota][9][1, 4, 3, 2] + 2*\[CapitalIota][10][1, 2, 3, 4] + 
    2*\[CapitalIota][10][1, 3, 2, 4] + 2*\[CapitalIota][12][1, 2, 3, 4] - 
    \[CapitalIota][13][1, 2, 4, 3] + 6*\[CapitalIota][14][1, 3, 2, 4] - 
    \[CapitalIota][16][1, 3, 2, 4] + \[CapitalIota][20][1, 2, 3, 4] - 
    \[CapitalIota][21][1, 2, 4, 3] - 2*\[CapitalIota][22][1, 2, 4, 3] + 
    2*\[CapitalIota][26][1, 2, 3, 4] + 2*\[CapitalIota][30][1, 3, 2, 4]}, 
  {{3, 1, 2, 1, 0, 0}, 10*\[CapitalIota][1][1, 2, 3, 4] + 
    5*\[CapitalIota][1][1, 3, 2, 4] - 4*\[CapitalIota][1][1, 4, 2, 3] + 
    \[CapitalIota][3][1, 2, 3, 4] + \[CapitalIota][3][1, 3, 2, 4] + 
    \[CapitalIota][3][1, 4, 2, 3] + \[CapitalIota][3][1, 4, 3, 2] - 
    \[CapitalIota][4][1, 2, 3, 4] - 2*\[CapitalIota][4][1, 2, 4, 3] - 
    \[CapitalIota][4][1, 3, 2, 4] - 2*\[CapitalIota][4][1, 3, 4, 2] + 
    \[CapitalIota][6][1, 4, 2, 3] + 2*\[CapitalIota][9][1, 2, 3, 4] + 
    \[CapitalIota][9][1, 3, 2, 4] - \[CapitalIota][9][1, 4, 2, 3] - 
    \[CapitalIota][9][1, 4, 3, 2] + \[CapitalIota][10][1, 2, 3, 4] + 
    \[CapitalIota][10][1, 3, 2, 4] - 4*\[CapitalIota][14][1, 3, 2, 4] - 
    \[CapitalIota][26][1, 2, 3, 4] - 2*\[CapitalIota][30][1, 3, 2, 4]}, 
  {{3, 2, 1, 1, 0, 0}, 10*\[CapitalIota][1][1, 2, 3, 4] + 
    11*\[CapitalIota][1][1, 3, 2, 4] - 10*\[CapitalIota][1][1, 4, 2, 3] + 
    \[CapitalIota][3][1, 2, 3, 4] + \[CapitalIota][3][1, 3, 2, 4] + 
    \[CapitalIota][3][1, 4, 2, 3] + \[CapitalIota][3][1, 4, 3, 2] - 
    \[CapitalIota][4][1, 2, 3, 4] - 2*\[CapitalIota][4][1, 2, 4, 3] - 
    \[CapitalIota][4][1, 3, 2, 4] - 2*\[CapitalIota][4][1, 3, 4, 2] + 
    \[CapitalIota][6][1, 4, 2, 3] + 2*\[CapitalIota][9][1, 2, 3, 4] + 
    2*\[CapitalIota][9][1, 3, 2, 4] - 2*\[CapitalIota][9][1, 4, 2, 3] - 
    2*\[CapitalIota][9][1, 4, 3, 2] + \[CapitalIota][10][1, 2, 3, 4] + 
    \[CapitalIota][10][1, 3, 2, 4] + \[CapitalIota][14][1, 3, 2, 4] + 
    \[CapitalIota][30][1, 3, 2, 4]/2 + \[CapitalIota][30][1, 4, 2, 3]}, 
  {{0, 1, 3, 2, 1, 0}, 20*\[CapitalIota][1][1, 2, 3, 4] - 
    10*\[CapitalIota][1][1, 3, 2, 4] + \[CapitalIota][1][1, 4, 2, 3] + 
    2*\[CapitalIota][3][1, 3, 2, 4] + 2*\[CapitalIota][3][1, 4, 2, 3] - 
    2*\[CapitalIota][4][1, 2, 3, 4] - 2*\[CapitalIota][4][1, 2, 4, 3] - 
    \[CapitalIota][7][1, 3, 4, 2] - 4*\[CapitalIota][9][1, 3, 2, 4] + 
    6*\[CapitalIota][14][1, 2, 3, 4] - \[CapitalIota][16][1, 2, 3, 4] + 
    2*\[CapitalIota][30][1, 2, 3, 4] + \[CapitalIota][30][1, 3, 2, 4]}, 
  {{0, 2, 2, 2, 1, 0}, 20*\[CapitalIota][1][1, 2, 3, 4] - 
    4*\[CapitalIota][1][1, 3, 2, 4] + 2*\[CapitalIota][1][1, 4, 2, 3] + 
    2*\[CapitalIota][3][1, 3, 2, 4] + 2*\[CapitalIota][3][1, 4, 2, 3] - 
    2*\[CapitalIota][4][1, 2, 3, 4] - 2*\[CapitalIota][4][1, 2, 4, 3] - 
    \[CapitalIota][7][1, 3, 4, 2]/2 - 2*\[CapitalIota][9][1, 3, 2, 4] + 
    6*\[CapitalIota][14][1, 2, 3, 4] - \[CapitalIota][16][1, 2, 3, 4] + 
    2*\[CapitalIota][30][1, 2, 3, 4]}, {{1, 1, 2, 2, 1, 0}, 
   5*\[CapitalIota][1][1, 2, 3, 4] - 10*\[CapitalIota][1][1, 3, 2, 4] + 
    2*\[CapitalIota][1][1, 4, 2, 3] + \[CapitalIota][3][1, 3, 2, 4] + 
    \[CapitalIota][3][1, 4, 2, 3] - \[CapitalIota][4][1, 2, 3, 4] - 
    \[CapitalIota][4][1, 2, 4, 3] - 2*\[CapitalIota][9][1, 3, 2, 4] - 
    4*\[CapitalIota][14][1, 2, 3, 4] - 2*\[CapitalIota][30][1, 2, 3, 4] + 
    \[CapitalIota][30][1, 3, 2, 4]}, {{1, 2, 1, 2, 1, 0}, 
   5*\[CapitalIota][1][1, 2, 3, 4] - 4*\[CapitalIota][1][1, 3, 2, 4] - 
    4*\[CapitalIota][1][1, 4, 2, 3] + \[CapitalIota][3][1, 3, 2, 4] + 
    \[CapitalIota][3][1, 4, 2, 3] - \[CapitalIota][4][1, 2, 3, 4] - 
    \[CapitalIota][4][1, 2, 4, 3] - \[CapitalIota][9][1, 3, 2, 4] - 
    \[CapitalIota][9][1, 4, 2, 3] - 4*\[CapitalIota][14][1, 2, 3, 4] - 
    2*\[CapitalIota][30][1, 2, 3, 4]}, {{1, 2, 2, 1, 1, 0}, 
   5*\[CapitalIota][1][1, 2, 3, 4] - 4*\[CapitalIota][1][1, 3, 2, 4] - 
    4*\[CapitalIota][1][1, 4, 2, 3] + \[CapitalIota][3][1, 3, 2, 4] + 
    \[CapitalIota][3][1, 4, 2, 3] - \[CapitalIota][4][1, 2, 3, 4] - 
    \[CapitalIota][4][1, 2, 4, 3] - \[CapitalIota][9][1, 3, 2, 4] - 
    \[CapitalIota][9][1, 4, 2, 3] - 4*\[CapitalIota][14][1, 2, 3, 4] - 
    2*\[CapitalIota][30][1, 2, 3, 4]}, {{1, 0, 3, 3, 0, 0}, 
   5*\[CapitalIota][1][1, 2, 3, 4] + 20*\[CapitalIota][1][1, 3, 2, 4] + 
    2*\[CapitalIota][3][1, 2, 3, 4] + \[CapitalIota][3][1, 3, 2, 4] + 
    \[CapitalIota][3][1, 4, 2, 3] + 2*\[CapitalIota][3][1, 4, 3, 2] - 
    \[CapitalIota][4][1, 2, 3, 4] - 3*\[CapitalIota][4][1, 2, 4, 3] - 
    2*\[CapitalIota][4][1, 3, 2, 4] - 4*\[CapitalIota][4][1, 3, 4, 2] + 
    2*\[CapitalIota][6][1, 4, 2, 3] + \[CapitalIota][7][1, 2, 4, 3]/2 + 
    2*\[CapitalIota][9][1, 2, 3, 4] + 4*\[CapitalIota][9][1, 3, 2, 4] + 
    2*\[CapitalIota][10][1, 2, 3, 4] + 2*\[CapitalIota][10][1, 3, 2, 4] + 
    2*\[CapitalIota][12][1, 2, 3, 4] - \[CapitalIota][13][1, 2, 4, 3] - 
    4*\[CapitalIota][14][1, 2, 3, 4] + 6*\[CapitalIota][14][1, 3, 2, 4] - 
    \[CapitalIota][16][1, 3, 2, 4] + \[CapitalIota][20][1, 2, 3, 4] - 
    \[CapitalIota][21][1, 2, 4, 3] - 2*\[CapitalIota][22][1, 2, 4, 3] + 
    2*\[CapitalIota][26][1, 2, 3, 4] - 2*\[CapitalIota][26][1, 3, 2, 4] - 
    2*\[CapitalIota][30][1, 2, 3, 4] + 2*\[CapitalIota][30][1, 3, 2, 4]}, 
  {{1, 1, 2, 3, 0, 0}, 5*\[CapitalIota][1][1, 2, 3, 4] + 
    5*\[CapitalIota][1][1, 3, 2, 4] + \[CapitalIota][1][1, 4, 2, 3] + 
    \[CapitalIota][3][1, 2, 3, 4] + \[CapitalIota][3][1, 3, 2, 4] + 
    \[CapitalIota][3][1, 4, 2, 3] + \[CapitalIota][3][1, 4, 3, 2] - 
    \[CapitalIota][4][1, 2, 3, 4] - 2*\[CapitalIota][4][1, 2, 4, 3] - 
    \[CapitalIota][4][1, 3, 2, 4] - 2*\[CapitalIota][4][1, 3, 4, 2] + 
    \[CapitalIota][6][1, 4, 2, 3] + \[CapitalIota][9][1, 2, 3, 4] + 
    \[CapitalIota][9][1, 3, 2, 4] + \[CapitalIota][10][1, 2, 3, 4] + 
    \[CapitalIota][10][1, 3, 2, 4] - 4*\[CapitalIota][14][1, 2, 3, 4] - 
    4*\[CapitalIota][14][1, 3, 2, 4] - \[CapitalIota][26][1, 2, 3, 4] - 
    \[CapitalIota][26][1, 3, 2, 4] - 2*\[CapitalIota][30][1, 2, 3, 4] - 
    2*\[CapitalIota][30][1, 3, 2, 4]}, {{1, 1, 3, 2, 0, 0}, 
   5*\[CapitalIota][1][1, 2, 3, 4] + 5*\[CapitalIota][1][1, 3, 2, 4] + 
    \[CapitalIota][1][1, 4, 2, 3] + \[CapitalIota][3][1, 2, 3, 4] + 
    \[CapitalIota][3][1, 3, 2, 4] + \[CapitalIota][3][1, 4, 2, 3] + 
    \[CapitalIota][3][1, 4, 3, 2] - \[CapitalIota][4][1, 2, 3, 4] - 
    2*\[CapitalIota][4][1, 2, 4, 3] - \[CapitalIota][4][1, 3, 2, 4] - 
    2*\[CapitalIota][4][1, 3, 4, 2] + \[CapitalIota][6][1, 4, 2, 3] + 
    \[CapitalIota][9][1, 2, 3, 4] + \[CapitalIota][9][1, 3, 2, 4] + 
    \[CapitalIota][10][1, 2, 3, 4] + \[CapitalIota][10][1, 3, 2, 4] - 
    4*\[CapitalIota][14][1, 2, 3, 4] - 4*\[CapitalIota][14][1, 3, 2, 4] - 
    \[CapitalIota][26][1, 2, 3, 4] - \[CapitalIota][26][1, 3, 2, 4] - 
    2*\[CapitalIota][30][1, 2, 3, 4] - 2*\[CapitalIota][30][1, 3, 2, 4]}, 
  {{3, 0, 2, 2, 0, 0}, 10*\[CapitalIota][1][1, 2, 3, 4] + 
    20*\[CapitalIota][1][1, 3, 2, 4] + 2*\[CapitalIota][1][1, 4, 2, 3] + 
    2*\[CapitalIota][3][1, 2, 3, 4] + \[CapitalIota][3][1, 3, 2, 4] + 
    \[CapitalIota][3][1, 4, 2, 3] + 2*\[CapitalIota][3][1, 4, 3, 2] - 
    \[CapitalIota][4][1, 2, 3, 4] - 3*\[CapitalIota][4][1, 2, 4, 3] - 
    2*\[CapitalIota][4][1, 3, 2, 4] - 4*\[CapitalIota][4][1, 3, 4, 2] + 
    2*\[CapitalIota][6][1, 4, 2, 3] + \[CapitalIota][7][1, 2, 4, 3] + 
    4*\[CapitalIota][9][1, 2, 3, 4] + 4*\[CapitalIota][9][1, 3, 2, 4] + 
    2*\[CapitalIota][10][1, 2, 3, 4] + 2*\[CapitalIota][10][1, 3, 2, 4] + 
    2*\[CapitalIota][12][1, 2, 3, 4] - \[CapitalIota][13][1, 2, 4, 3] + 
    6*\[CapitalIota][14][1, 3, 2, 4] - \[CapitalIota][16][1, 3, 2, 4] + 
    \[CapitalIota][20][1, 2, 3, 4] - \[CapitalIota][21][1, 2, 4, 3] - 
    2*\[CapitalIota][22][1, 2, 4, 3] + 2*\[CapitalIota][26][1, 2, 3, 4] + 
    2*\[CapitalIota][30][1, 3, 2, 4]}, {{2, 2, 1, 2, 0, 0}, 
   11*\[CapitalIota][1][1, 2, 3, 4] + 11*\[CapitalIota][1][1, 3, 2, 4] - 
    4*\[CapitalIota][1][1, 4, 2, 3] + \[CapitalIota][3][1, 2, 3, 4] + 
    \[CapitalIota][3][1, 3, 2, 4] + \[CapitalIota][3][1, 4, 2, 3] + 
    \[CapitalIota][3][1, 4, 3, 2] - \[CapitalIota][4][1, 2, 3, 4] - 
    2*\[CapitalIota][4][1, 2, 4, 3] - \[CapitalIota][4][1, 3, 2, 4] - 
    2*\[CapitalIota][4][1, 3, 4, 2] + \[CapitalIota][6][1, 4, 2, 3] + 
    2*\[CapitalIota][9][1, 2, 3, 4] + 2*\[CapitalIota][9][1, 3, 2, 4] - 
    \[CapitalIota][9][1, 4, 2, 3] - \[CapitalIota][9][1, 4, 3, 2] + 
    \[CapitalIota][10][1, 2, 3, 4] + \[CapitalIota][10][1, 3, 2, 4] + 
    \[CapitalIota][14][1, 2, 3, 4] + \[CapitalIota][14][1, 3, 2, 4] + 
    \[CapitalIota][30][1, 2, 3, 4]/2 + \[CapitalIota][30][1, 3, 2, 4]/2}, 
  {{3, 2, 0, 2, 0, 0}, 10*\[CapitalIota][1][1, 2, 3, 4] + 
    11*\[CapitalIota][1][1, 3, 2, 4] + 11*\[CapitalIota][1][1, 4, 2, 3] + 
    \[CapitalIota][3][1, 2, 3, 4] + \[CapitalIota][3][1, 2, 4, 3] + 
    \[CapitalIota][3][1, 3, 2, 4] + \[CapitalIota][3][1, 3, 4, 2] + 
    \[CapitalIota][3][1, 4, 2, 3] + \[CapitalIota][3][1, 4, 3, 2] - 
    2*\[CapitalIota][4][1, 2, 3, 4] - 2*\[CapitalIota][4][1, 2, 4, 3] - 
    2*\[CapitalIota][4][1, 3, 2, 4] - 2*\[CapitalIota][4][1, 3, 4, 2] - 
    2*\[CapitalIota][4][1, 4, 2, 3] - 2*\[CapitalIota][4][1, 4, 3, 2] + 
    \[CapitalIota][6][1, 2, 3, 4] + \[CapitalIota][6][1, 3, 2, 4] + 
    \[CapitalIota][6][1, 4, 2, 3] + 2*\[CapitalIota][9][1, 2, 3, 4] + 
    2*\[CapitalIota][9][1, 2, 4, 3] + 2*\[CapitalIota][9][1, 3, 2, 4] + 
    2*\[CapitalIota][9][1, 3, 4, 2] + 2*\[CapitalIota][9][1, 4, 2, 3] + 
    2*\[CapitalIota][9][1, 4, 3, 2] + \[CapitalIota][10][1, 2, 3, 4] + 
    \[CapitalIota][10][1, 2, 4, 3] + \[CapitalIota][10][1, 3, 2, 4] + 
    \[CapitalIota][10][1, 3, 4, 2] + \[CapitalIota][10][1, 4, 2, 3] + 
    \[CapitalIota][10][1, 4, 3, 2] + \[CapitalIota][14][1, 3, 2, 4] + 
    \[CapitalIota][14][1, 4, 2, 3] - \[CapitalIota][19][1, 2, 3, 4] - 
    \[CapitalIota][19][1, 3, 2, 4] - \[CapitalIota][19][1, 4, 2, 3] + 
    \[CapitalIota][25][1, 2, 3, 4] + \[CapitalIota][25][1, 3, 2, 4] + 
    \[CapitalIota][25][1, 4, 2, 3] + \[CapitalIota][30][1, 3, 2, 4]/2 + 
    \[CapitalIota][30][1, 4, 2, 3]/2}, {{2, 2, 2, 1, 0, 0}, 
   11*\[CapitalIota][1][1, 2, 3, 4] + 11*\[CapitalIota][1][1, 3, 2, 4] - 
    4*\[CapitalIota][1][1, 4, 2, 3] + \[CapitalIota][3][1, 2, 3, 4] + 
    \[CapitalIota][3][1, 3, 2, 4] + \[CapitalIota][3][1, 4, 2, 3] + 
    \[CapitalIota][3][1, 4, 3, 2] - \[CapitalIota][4][1, 2, 3, 4] - 
    2*\[CapitalIota][4][1, 2, 4, 3] - \[CapitalIota][4][1, 3, 2, 4] - 
    2*\[CapitalIota][4][1, 3, 4, 2] + \[CapitalIota][6][1, 4, 2, 3] + 
    2*\[CapitalIota][9][1, 2, 3, 4] + 2*\[CapitalIota][9][1, 3, 2, 4] - 
    \[CapitalIota][9][1, 4, 2, 3] - \[CapitalIota][9][1, 4, 3, 2] + 
    \[CapitalIota][10][1, 2, 3, 4] + \[CapitalIota][10][1, 3, 2, 4] + 
    \[CapitalIota][14][1, 2, 3, 4] + \[CapitalIota][14][1, 3, 2, 4] + 
    \[CapitalIota][30][1, 2, 3, 4]/2 + \[CapitalIota][30][1, 3, 2, 4]/2}, 
  {{3, 3, 0, 1, 0, 0}, 10*\[CapitalIota][1][1, 2, 3, 4] + 
    10*\[CapitalIota][1][1, 3, 2, 4] + 5*\[CapitalIota][1][1, 4, 2, 3] + 
    \[CapitalIota][3][1, 2, 3, 4] + \[CapitalIota][3][1, 2, 4, 3] + 
    \[CapitalIota][3][1, 3, 2, 4] + \[CapitalIota][3][1, 3, 4, 2] + 
    \[CapitalIota][3][1, 4, 2, 3] + \[CapitalIota][3][1, 4, 3, 2] - 
    2*\[CapitalIota][4][1, 2, 3, 4] - 2*\[CapitalIota][4][1, 2, 4, 3] - 
    2*\[CapitalIota][4][1, 3, 2, 4] - 2*\[CapitalIota][4][1, 3, 4, 2] - 
    2*\[CapitalIota][4][1, 4, 2, 3] - 2*\[CapitalIota][4][1, 4, 3, 2] + 
    \[CapitalIota][6][1, 2, 3, 4] + \[CapitalIota][6][1, 3, 2, 4] + 
    \[CapitalIota][6][1, 4, 2, 3] + 2*\[CapitalIota][9][1, 2, 3, 4] + 
    2*\[CapitalIota][9][1, 2, 4, 3] + 2*\[CapitalIota][9][1, 3, 2, 4] + 
    2*\[CapitalIota][9][1, 3, 4, 2] + \[CapitalIota][9][1, 4, 2, 3] + 
    \[CapitalIota][9][1, 4, 3, 2] + \[CapitalIota][10][1, 2, 3, 4] + 
    \[CapitalIota][10][1, 2, 4, 3] + \[CapitalIota][10][1, 3, 2, 4] + 
    \[CapitalIota][10][1, 3, 4, 2] + \[CapitalIota][10][1, 4, 2, 3] + 
    \[CapitalIota][10][1, 4, 3, 2] - 4*\[CapitalIota][14][1, 4, 2, 3] - 
    \[CapitalIota][19][1, 2, 3, 4] - \[CapitalIota][19][1, 3, 2, 4] - 
    \[CapitalIota][19][1, 4, 2, 3] + \[CapitalIota][25][1, 2, 3, 4] + 
    \[CapitalIota][25][1, 3, 2, 4] + \[CapitalIota][25][1, 4, 2, 3] - 
    \[CapitalIota][26][1, 2, 4, 3] - \[CapitalIota][26][1, 3, 4, 2] - 
    2*\[CapitalIota][30][1, 4, 2, 3]}, {{3, 2, 2, 0, 0, 0}, 
   10*\[CapitalIota][1][1, 2, 3, 4] + 11*\[CapitalIota][1][1, 3, 2, 4] + 
    11*\[CapitalIota][1][1, 4, 2, 3] + \[CapitalIota][3][1, 2, 3, 4] + 
    \[CapitalIota][3][1, 2, 4, 3] + \[CapitalIota][3][1, 3, 2, 4] + 
    \[CapitalIota][3][1, 3, 4, 2] + \[CapitalIota][3][1, 4, 2, 3] + 
    \[CapitalIota][3][1, 4, 3, 2] - 2*\[CapitalIota][4][1, 2, 3, 4] - 
    2*\[CapitalIota][4][1, 2, 4, 3] - 2*\[CapitalIota][4][1, 3, 2, 4] - 
    2*\[CapitalIota][4][1, 3, 4, 2] - 2*\[CapitalIota][4][1, 4, 2, 3] - 
    2*\[CapitalIota][4][1, 4, 3, 2] + \[CapitalIota][6][1, 2, 3, 4] + 
    \[CapitalIota][6][1, 3, 2, 4] + \[CapitalIota][6][1, 4, 2, 3] + 
    2*\[CapitalIota][9][1, 2, 3, 4] + 2*\[CapitalIota][9][1, 2, 4, 3] + 
    2*\[CapitalIota][9][1, 3, 2, 4] + 2*\[CapitalIota][9][1, 3, 4, 2] + 
    2*\[CapitalIota][9][1, 4, 2, 3] + 2*\[CapitalIota][9][1, 4, 3, 2] + 
    \[CapitalIota][10][1, 2, 3, 4] + \[CapitalIota][10][1, 2, 4, 3] + 
    \[CapitalIota][10][1, 3, 2, 4] + \[CapitalIota][10][1, 3, 4, 2] + 
    \[CapitalIota][10][1, 4, 2, 3] + \[CapitalIota][10][1, 4, 3, 2] + 
    \[CapitalIota][14][1, 3, 2, 4] + \[CapitalIota][14][1, 4, 2, 3] + 
    \[CapitalIota][15][1, 2, 3, 4] + \[CapitalIota][30][1, 3, 2, 4]/2 + 
    \[CapitalIota][30][1, 4, 2, 3]/2}, {{3, 3, 1, 0, 0, 0}, 
   10*\[CapitalIota][1][1, 2, 3, 4] + 10*\[CapitalIota][1][1, 3, 2, 4] + 
    5*\[CapitalIota][1][1, 4, 2, 3] + \[CapitalIota][3][1, 2, 3, 4] + 
    \[CapitalIota][3][1, 2, 4, 3] + \[CapitalIota][3][1, 3, 2, 4] + 
    \[CapitalIota][3][1, 3, 4, 2] + \[CapitalIota][3][1, 4, 2, 3] + 
    \[CapitalIota][3][1, 4, 3, 2] - 2*\[CapitalIota][4][1, 2, 3, 4] - 
    2*\[CapitalIota][4][1, 2, 4, 3] - 2*\[CapitalIota][4][1, 3, 2, 4] - 
    2*\[CapitalIota][4][1, 3, 4, 2] - 2*\[CapitalIota][4][1, 4, 2, 3] - 
    2*\[CapitalIota][4][1, 4, 3, 2] + \[CapitalIota][6][1, 2, 3, 4] + 
    \[CapitalIota][6][1, 3, 2, 4] + \[CapitalIota][6][1, 4, 2, 3] + 
    2*\[CapitalIota][9][1, 2, 3, 4] + 2*\[CapitalIota][9][1, 2, 4, 3] + 
    2*\[CapitalIota][9][1, 3, 2, 4] + 2*\[CapitalIota][9][1, 3, 4, 2] + 
    \[CapitalIota][9][1, 4, 2, 3] + \[CapitalIota][9][1, 4, 3, 2] + 
    \[CapitalIota][10][1, 2, 3, 4] + \[CapitalIota][10][1, 2, 4, 3] + 
    \[CapitalIota][10][1, 3, 2, 4] + \[CapitalIota][10][1, 3, 4, 2] + 
    \[CapitalIota][10][1, 4, 2, 3] + \[CapitalIota][10][1, 4, 3, 2] - 
    4*\[CapitalIota][14][1, 4, 2, 3] + \[CapitalIota][15][1, 2, 3, 4] - 
    \[CapitalIota][26][1, 2, 4, 3] - \[CapitalIota][26][1, 3, 4, 2] - 
    2*\[CapitalIota][30][1, 4, 2, 3]}, {{2, 1, 1, 1, 1, 1}, 
   -4*\[CapitalIota][1][1, 2, 3, 4] - 10*\[CapitalIota][1][1, 3, 2, 4] - 
    10*\[CapitalIota][1][1, 4, 2, 3] + \[CapitalIota][30][1, 3, 2, 4] + 
    \[CapitalIota][30][1, 4, 2, 3]}, {{3, 1, 1, 1, 1, 0}, 
   10*\[CapitalIota][1][1, 2, 3, 4] - 10*\[CapitalIota][1][1, 3, 2, 4] - 
    10*\[CapitalIota][1][1, 4, 2, 3] + \[CapitalIota][3][1, 3, 2, 4] + 
    \[CapitalIota][3][1, 4, 2, 3] - \[CapitalIota][4][1, 2, 3, 4] - 
    \[CapitalIota][4][1, 2, 4, 3] - 2*\[CapitalIota][9][1, 3, 2, 4] - 
    2*\[CapitalIota][9][1, 4, 2, 3] + \[CapitalIota][30][1, 3, 2, 4] + 
    \[CapitalIota][30][1, 4, 2, 3]}, {{0, 2, 3, 2, 1, 0}, 
   20*\[CapitalIota][1][1, 2, 3, 4] - 4*\[CapitalIota][1][1, 3, 2, 4] + 
    \[CapitalIota][1][1, 4, 2, 3] + 2*\[CapitalIota][3][1, 3, 2, 4] + 
    2*\[CapitalIota][3][1, 4, 2, 3] - 2*\[CapitalIota][4][1, 2, 3, 4] - 
    2*\[CapitalIota][4][1, 2, 4, 3] - \[CapitalIota][7][1, 3, 4, 2]/2 - 
    2*\[CapitalIota][9][1, 3, 2, 4] + 6*\[CapitalIota][14][1, 2, 3, 4] - 
    \[CapitalIota][16][1, 2, 3, 4] + 2*\[CapitalIota][30][1, 2, 3, 4]}, 
  {{1, 1, 3, 2, 1, 0}, 5*\[CapitalIota][1][1, 2, 3, 4] - 
    10*\[CapitalIota][1][1, 3, 2, 4] + \[CapitalIota][1][1, 4, 2, 3] + 
    \[CapitalIota][3][1, 3, 2, 4] + \[CapitalIota][3][1, 4, 2, 3] - 
    \[CapitalIota][4][1, 2, 3, 4] - \[CapitalIota][4][1, 2, 4, 3] - 
    2*\[CapitalIota][9][1, 3, 2, 4] - 4*\[CapitalIota][14][1, 2, 3, 4] - 
    2*\[CapitalIota][30][1, 2, 3, 4] + \[CapitalIota][30][1, 3, 2, 4]}, 
  {{1, 2, 2, 2, 1, 0}, 5*\[CapitalIota][1][1, 2, 3, 4] - 
    4*\[CapitalIota][1][1, 3, 2, 4] + 2*\[CapitalIota][1][1, 4, 2, 3] + 
    \[CapitalIota][3][1, 3, 2, 4] + \[CapitalIota][3][1, 4, 2, 3] - 
    \[CapitalIota][4][1, 2, 3, 4] - \[CapitalIota][4][1, 2, 4, 3] - 
    \[CapitalIota][9][1, 3, 2, 4] - 4*\[CapitalIota][14][1, 2, 3, 4] - 
    2*\[CapitalIota][30][1, 2, 3, 4]}, {{1, 3, 1, 2, 1, 0}, 
   5*\[CapitalIota][1][1, 2, 3, 4] - 5*\[CapitalIota][1][1, 3, 2, 4] - 
    4*\[CapitalIota][1][1, 4, 2, 3] + \[CapitalIota][3][1, 3, 2, 4] + 
    \[CapitalIota][3][1, 4, 2, 3] - \[CapitalIota][4][1, 2, 3, 4] - 
    \[CapitalIota][4][1, 2, 4, 3] - \[CapitalIota][9][1, 3, 2, 4] - 
    \[CapitalIota][9][1, 4, 2, 3] - 4*\[CapitalIota][14][1, 2, 3, 4] - 
    2*\[CapitalIota][30][1, 2, 3, 4]}, {{1, 3, 2, 1, 1, 0}, 
   5*\[CapitalIota][1][1, 2, 3, 4] - 5*\[CapitalIota][1][1, 3, 2, 4] - 
    4*\[CapitalIota][1][1, 4, 2, 3] + \[CapitalIota][3][1, 3, 2, 4] + 
    \[CapitalIota][3][1, 4, 2, 3] - \[CapitalIota][4][1, 2, 3, 4] - 
    \[CapitalIota][4][1, 2, 4, 3] - \[CapitalIota][9][1, 3, 2, 4] - 
    \[CapitalIota][9][1, 4, 2, 3] - 4*\[CapitalIota][14][1, 2, 3, 4] - 
    2*\[CapitalIota][30][1, 2, 3, 4]}, {{2, 3, 1, 1, 1, 0}, 
   11*\[CapitalIota][1][1, 2, 3, 4] - 5*\[CapitalIota][1][1, 3, 2, 4] - 
    10*\[CapitalIota][1][1, 4, 2, 3] + \[CapitalIota][3][1, 3, 2, 4] + 
    \[CapitalIota][3][1, 4, 2, 3] - \[CapitalIota][4][1, 2, 3, 4] - 
    \[CapitalIota][4][1, 2, 4, 3] - \[CapitalIota][9][1, 3, 2, 4] - 
    2*\[CapitalIota][9][1, 4, 2, 3] + \[CapitalIota][14][1, 2, 3, 4] + 
    \[CapitalIota][30][1, 2, 3, 4]/2 + \[CapitalIota][30][1, 4, 2, 3]}, 
  {{3, 2, 1, 1, 1, 0}, 10*\[CapitalIota][1][1, 2, 3, 4] - 
    4*\[CapitalIota][1][1, 3, 2, 4] - 10*\[CapitalIota][1][1, 4, 2, 3] + 
    \[CapitalIota][3][1, 3, 2, 4] + \[CapitalIota][3][1, 4, 2, 3] - 
    \[CapitalIota][4][1, 2, 3, 4] - \[CapitalIota][4][1, 2, 4, 3] - 
    \[CapitalIota][9][1, 3, 2, 4] - 2*\[CapitalIota][9][1, 4, 2, 3] + 
    \[CapitalIota][30][1, 4, 2, 3]}, {{2, 1, 2, 3, 0, 0}, 
   11*\[CapitalIota][1][1, 2, 3, 4] + 5*\[CapitalIota][1][1, 3, 2, 4] + 
    \[CapitalIota][1][1, 4, 2, 3] + \[CapitalIota][3][1, 2, 3, 4] + 
    \[CapitalIota][3][1, 3, 2, 4] + \[CapitalIota][3][1, 4, 2, 3] + 
    \[CapitalIota][3][1, 4, 3, 2] - \[CapitalIota][4][1, 2, 3, 4] - 
    2*\[CapitalIota][4][1, 2, 4, 3] - \[CapitalIota][4][1, 3, 2, 4] - 
    2*\[CapitalIota][4][1, 3, 4, 2] + \[CapitalIota][6][1, 4, 2, 3] + 
    2*\[CapitalIota][9][1, 2, 3, 4] + \[CapitalIota][9][1, 3, 2, 4] + 
    \[CapitalIota][10][1, 2, 3, 4] + \[CapitalIota][10][1, 3, 2, 4] + 
    \[CapitalIota][14][1, 2, 3, 4] - 4*\[CapitalIota][14][1, 3, 2, 4] - 
    \[CapitalIota][26][1, 2, 3, 4] + \[CapitalIota][30][1, 2, 3, 4]/2 - 
    2*\[CapitalIota][30][1, 3, 2, 4]}, {{3, 1, 1, 3, 0, 0}, 
   10*\[CapitalIota][1][1, 2, 3, 4] + 5*\[CapitalIota][1][1, 3, 2, 4] - 
    5*\[CapitalIota][1][1, 4, 2, 3] + \[CapitalIota][3][1, 2, 3, 4] + 
    \[CapitalIota][3][1, 3, 2, 4] + \[CapitalIota][3][1, 4, 2, 3] + 
    \[CapitalIota][3][1, 4, 3, 2] - \[CapitalIota][4][1, 2, 3, 4] - 
    2*\[CapitalIota][4][1, 2, 4, 3] - \[CapitalIota][4][1, 3, 2, 4] - 
    2*\[CapitalIota][4][1, 3, 4, 2] + \[CapitalIota][6][1, 4, 2, 3] + 
    2*\[CapitalIota][9][1, 2, 3, 4] + \[CapitalIota][9][1, 3, 2, 4] - 
    \[CapitalIota][9][1, 4, 2, 3] - \[CapitalIota][9][1, 4, 3, 2] + 
    \[CapitalIota][10][1, 2, 3, 4] + \[CapitalIota][10][1, 3, 2, 4] - 
    4*\[CapitalIota][14][1, 3, 2, 4] - \[CapitalIota][26][1, 2, 3, 4] - 
    2*\[CapitalIota][30][1, 3, 2, 4]}, {{2, 1, 3, 2, 0, 0}, 
   11*\[CapitalIota][1][1, 2, 3, 4] + 5*\[CapitalIota][1][1, 3, 2, 4] + 
    \[CapitalIota][1][1, 4, 2, 3] + \[CapitalIota][3][1, 2, 3, 4] + 
    \[CapitalIota][3][1, 3, 2, 4] + \[CapitalIota][3][1, 4, 2, 3] + 
    \[CapitalIota][3][1, 4, 3, 2] - \[CapitalIota][4][1, 2, 3, 4] - 
    2*\[CapitalIota][4][1, 2, 4, 3] - \[CapitalIota][4][1, 3, 2, 4] - 
    2*\[CapitalIota][4][1, 3, 4, 2] + \[CapitalIota][6][1, 4, 2, 3] + 
    2*\[CapitalIota][9][1, 2, 3, 4] + \[CapitalIota][9][1, 3, 2, 4] + 
    \[CapitalIota][10][1, 2, 3, 4] + \[CapitalIota][10][1, 3, 2, 4] + 
    \[CapitalIota][14][1, 2, 3, 4] - 4*\[CapitalIota][14][1, 3, 2, 4] - 
    \[CapitalIota][26][1, 2, 3, 4] + \[CapitalIota][30][1, 2, 3, 4]/2 - 
    2*\[CapitalIota][30][1, 3, 2, 4]}, {{3, 0, 3, 2, 0, 0}, 
   10*\[CapitalIota][1][1, 2, 3, 4] + 20*\[CapitalIota][1][1, 3, 2, 4] + 
    \[CapitalIota][1][1, 4, 2, 3] + 2*\[CapitalIota][3][1, 2, 3, 4] + 
    \[CapitalIota][3][1, 3, 2, 4] + \[CapitalIota][3][1, 4, 2, 3] + 
    2*\[CapitalIota][3][1, 4, 3, 2] - \[CapitalIota][4][1, 2, 3, 4] - 
    3*\[CapitalIota][4][1, 2, 4, 3] - 2*\[CapitalIota][4][1, 3, 2, 4] - 
    4*\[CapitalIota][4][1, 3, 4, 2] + 2*\[CapitalIota][6][1, 4, 2, 3] + 
    \[CapitalIota][7][1, 2, 4, 3] + 4*\[CapitalIota][9][1, 2, 3, 4] + 
    4*\[CapitalIota][9][1, 3, 2, 4] + 2*\[CapitalIota][10][1, 2, 3, 4] + 
    2*\[CapitalIota][10][1, 3, 2, 4] + 2*\[CapitalIota][12][1, 2, 3, 4] - 
    \[CapitalIota][13][1, 2, 4, 3] + 6*\[CapitalIota][14][1, 3, 2, 4] - 
    \[CapitalIota][16][1, 3, 2, 4] + \[CapitalIota][20][1, 2, 3, 4] - 
    \[CapitalIota][21][1, 2, 4, 3] - 2*\[CapitalIota][22][1, 2, 4, 3] + 
    2*\[CapitalIota][26][1, 2, 3, 4] + 2*\[CapitalIota][30][1, 3, 2, 4]}, 
  {{3, 1, 2, 2, 0, 0}, 10*\[CapitalIota][1][1, 2, 3, 4] + 
    5*\[CapitalIota][1][1, 3, 2, 4] + 2*\[CapitalIota][1][1, 4, 2, 3] + 
    \[CapitalIota][3][1, 2, 3, 4] + \[CapitalIota][3][1, 3, 2, 4] + 
    \[CapitalIota][3][1, 4, 2, 3] + \[CapitalIota][3][1, 4, 3, 2] - 
    \[CapitalIota][4][1, 2, 3, 4] - 2*\[CapitalIota][4][1, 2, 4, 3] - 
    \[CapitalIota][4][1, 3, 2, 4] - 2*\[CapitalIota][4][1, 3, 4, 2] + 
    \[CapitalIota][6][1, 4, 2, 3] + 2*\[CapitalIota][9][1, 2, 3, 4] + 
    \[CapitalIota][9][1, 3, 2, 4] + \[CapitalIota][10][1, 2, 3, 4] + 
    \[CapitalIota][10][1, 3, 2, 4] - 4*\[CapitalIota][14][1, 3, 2, 4] - 
    \[CapitalIota][26][1, 2, 3, 4] - 2*\[CapitalIota][30][1, 3, 2, 4]}, 
  {{3, 2, 1, 2, 0, 0}, 10*\[CapitalIota][1][1, 2, 3, 4] + 
    11*\[CapitalIota][1][1, 3, 2, 4] - 4*\[CapitalIota][1][1, 4, 2, 3] + 
    \[CapitalIota][3][1, 2, 3, 4] + \[CapitalIota][3][1, 3, 2, 4] + 
    \[CapitalIota][3][1, 4, 2, 3] + \[CapitalIota][3][1, 4, 3, 2] - 
    \[CapitalIota][4][1, 2, 3, 4] - 2*\[CapitalIota][4][1, 2, 4, 3] - 
    \[CapitalIota][4][1, 3, 2, 4] - 2*\[CapitalIota][4][1, 3, 4, 2] + 
    \[CapitalIota][6][1, 4, 2, 3] + 2*\[CapitalIota][9][1, 2, 3, 4] + 
    2*\[CapitalIota][9][1, 3, 2, 4] - \[CapitalIota][9][1, 4, 2, 3] - 
    \[CapitalIota][9][1, 4, 3, 2] + \[CapitalIota][10][1, 2, 3, 4] + 
    \[CapitalIota][10][1, 3, 2, 4] + \[CapitalIota][14][1, 3, 2, 4] + 
    \[CapitalIota][30][1, 3, 2, 4]/2}, {{3, 1, 3, 1, 0, 0}, 
   10*\[CapitalIota][1][1, 2, 3, 4] + 5*\[CapitalIota][1][1, 3, 2, 4] - 
    5*\[CapitalIota][1][1, 4, 2, 3] + \[CapitalIota][3][1, 2, 3, 4] + 
    \[CapitalIota][3][1, 3, 2, 4] + \[CapitalIota][3][1, 4, 2, 3] + 
    \[CapitalIota][3][1, 4, 3, 2] - \[CapitalIota][4][1, 2, 3, 4] - 
    2*\[CapitalIota][4][1, 2, 4, 3] - \[CapitalIota][4][1, 3, 2, 4] - 
    2*\[CapitalIota][4][1, 3, 4, 2] + \[CapitalIota][6][1, 4, 2, 3] + 
    2*\[CapitalIota][9][1, 2, 3, 4] + \[CapitalIota][9][1, 3, 2, 4] - 
    \[CapitalIota][9][1, 4, 2, 3] - \[CapitalIota][9][1, 4, 3, 2] + 
    \[CapitalIota][10][1, 2, 3, 4] + \[CapitalIota][10][1, 3, 2, 4] - 
    4*\[CapitalIota][14][1, 3, 2, 4] - \[CapitalIota][26][1, 2, 3, 4] - 
    2*\[CapitalIota][30][1, 3, 2, 4]}, {{3, 2, 2, 1, 0, 0}, 
   10*\[CapitalIota][1][1, 2, 3, 4] + 11*\[CapitalIota][1][1, 3, 2, 4] - 
    4*\[CapitalIota][1][1, 4, 2, 3] + \[CapitalIota][3][1, 2, 3, 4] + 
    \[CapitalIota][3][1, 3, 2, 4] + \[CapitalIota][3][1, 4, 2, 3] + 
    \[CapitalIota][3][1, 4, 3, 2] - \[CapitalIota][4][1, 2, 3, 4] - 
    2*\[CapitalIota][4][1, 2, 4, 3] - \[CapitalIota][4][1, 3, 2, 4] - 
    2*\[CapitalIota][4][1, 3, 4, 2] + \[CapitalIota][6][1, 4, 2, 3] + 
    2*\[CapitalIota][9][1, 2, 3, 4] + 2*\[CapitalIota][9][1, 3, 2, 4] - 
    \[CapitalIota][9][1, 4, 2, 3] - \[CapitalIota][9][1, 4, 3, 2] + 
    \[CapitalIota][10][1, 2, 3, 4] + \[CapitalIota][10][1, 3, 2, 4] + 
    \[CapitalIota][14][1, 3, 2, 4] + \[CapitalIota][30][1, 3, 2, 4]/2}, 
  {{2, 2, 1, 1, 1, 1}, -4*\[CapitalIota][1][1, 2, 3, 4] - 
    4*\[CapitalIota][1][1, 3, 2, 4] - 10*\[CapitalIota][1][1, 4, 2, 3] + 
    \[CapitalIota][30][1, 4, 2, 3]}, {{0, 3, 2, 2, 1, 0}, 
   20*\[CapitalIota][1][1, 2, 3, 4] - 5*\[CapitalIota][1][1, 3, 2, 4] + 
    2*\[CapitalIota][1][1, 4, 2, 3] + 2*\[CapitalIota][3][1, 3, 2, 4] + 
    2*\[CapitalIota][3][1, 4, 2, 3] - 2*\[CapitalIota][4][1, 2, 3, 4] - 
    2*\[CapitalIota][4][1, 2, 4, 3] - \[CapitalIota][7][1, 3, 4, 2]/2 - 
    2*\[CapitalIota][9][1, 3, 2, 4] + 6*\[CapitalIota][14][1, 2, 3, 4] - 
    \[CapitalIota][16][1, 2, 3, 4] + 2*\[CapitalIota][30][1, 2, 3, 4]}, 
  {{2, 1, 2, 2, 1, 0}, 11*\[CapitalIota][1][1, 2, 3, 4] - 
    10*\[CapitalIota][1][1, 3, 2, 4] + 2*\[CapitalIota][1][1, 4, 2, 3] + 
    \[CapitalIota][3][1, 3, 2, 4] + \[CapitalIota][3][1, 4, 2, 3] - 
    \[CapitalIota][4][1, 2, 3, 4] - \[CapitalIota][4][1, 2, 4, 3] - 
    2*\[CapitalIota][9][1, 3, 2, 4] + \[CapitalIota][14][1, 2, 3, 4] + 
    \[CapitalIota][30][1, 2, 3, 4]/2 + \[CapitalIota][30][1, 3, 2, 4]}, 
  {{2, 2, 1, 2, 1, 0}, 11*\[CapitalIota][1][1, 2, 3, 4] - 
    4*\[CapitalIota][1][1, 3, 2, 4] - 4*\[CapitalIota][1][1, 4, 2, 3] + 
    \[CapitalIota][3][1, 3, 2, 4] + \[CapitalIota][3][1, 4, 2, 3] - 
    \[CapitalIota][4][1, 2, 3, 4] - \[CapitalIota][4][1, 2, 4, 3] - 
    \[CapitalIota][9][1, 3, 2, 4] - \[CapitalIota][9][1, 4, 2, 3] + 
    \[CapitalIota][14][1, 2, 3, 4] + \[CapitalIota][30][1, 2, 3, 4]/2}, 
  {{0, 3, 3, 1, 1, 0}, 20*\[CapitalIota][1][1, 2, 3, 4] - 
    5*\[CapitalIota][1][1, 3, 2, 4] - 5*\[CapitalIota][1][1, 4, 2, 3] + 
    2*\[CapitalIota][3][1, 3, 2, 4] + 2*\[CapitalIota][3][1, 4, 2, 3] - 
    2*\[CapitalIota][4][1, 2, 3, 4] - 2*\[CapitalIota][4][1, 2, 4, 3] - 
    \[CapitalIota][7][1, 3, 4, 2]/2 - \[CapitalIota][7][1, 4, 3, 2]/2 - 
    2*\[CapitalIota][9][1, 3, 2, 4] - 2*\[CapitalIota][9][1, 4, 2, 3] + 
    6*\[CapitalIota][14][1, 2, 3, 4] - \[CapitalIota][16][1, 2, 3, 4] + 
    2*\[CapitalIota][30][1, 2, 3, 4]}, {{2, 2, 2, 1, 1, 0}, 
   11*\[CapitalIota][1][1, 2, 3, 4] - 4*\[CapitalIota][1][1, 3, 2, 4] - 
    4*\[CapitalIota][1][1, 4, 2, 3] + \[CapitalIota][3][1, 3, 2, 4] + 
    \[CapitalIota][3][1, 4, 2, 3] - \[CapitalIota][4][1, 2, 3, 4] - 
    \[CapitalIota][4][1, 2, 4, 3] - \[CapitalIota][9][1, 3, 2, 4] - 
    \[CapitalIota][9][1, 4, 2, 3] + \[CapitalIota][14][1, 2, 3, 4] + 
    \[CapitalIota][30][1, 2, 3, 4]/2}, {{1, 1, 3, 3, 0, 0}, 
   5*\[CapitalIota][1][1, 2, 3, 4] + 5*\[CapitalIota][1][1, 3, 2, 4] + 
    \[CapitalIota][3][1, 2, 3, 4] + \[CapitalIota][3][1, 3, 2, 4] + 
    \[CapitalIota][3][1, 4, 2, 3] + \[CapitalIota][3][1, 4, 3, 2] - 
    \[CapitalIota][4][1, 2, 3, 4] - 2*\[CapitalIota][4][1, 2, 4, 3] - 
    \[CapitalIota][4][1, 3, 2, 4] - 2*\[CapitalIota][4][1, 3, 4, 2] + 
    \[CapitalIota][6][1, 4, 2, 3] + \[CapitalIota][9][1, 2, 3, 4] + 
    \[CapitalIota][9][1, 3, 2, 4] + \[CapitalIota][10][1, 2, 3, 4] + 
    \[CapitalIota][10][1, 3, 2, 4] - 4*\[CapitalIota][14][1, 2, 3, 4] - 
    4*\[CapitalIota][14][1, 3, 2, 4] - \[CapitalIota][26][1, 2, 3, 4] - 
    \[CapitalIota][26][1, 3, 2, 4] - 2*\[CapitalIota][30][1, 2, 3, 4] - 
    2*\[CapitalIota][30][1, 3, 2, 4]}, {{2, 0, 3, 3, 0, 0}, 
   11*\[CapitalIota][1][1, 2, 3, 4] + 20*\[CapitalIota][1][1, 3, 2, 4] + 
    2*\[CapitalIota][3][1, 2, 3, 4] + \[CapitalIota][3][1, 3, 2, 4] + 
    \[CapitalIota][3][1, 4, 2, 3] + 2*\[CapitalIota][3][1, 4, 3, 2] - 
    \[CapitalIota][4][1, 2, 3, 4] - 3*\[CapitalIota][4][1, 2, 4, 3] - 
    2*\[CapitalIota][4][1, 3, 2, 4] - 4*\[CapitalIota][4][1, 3, 4, 2] + 
    2*\[CapitalIota][6][1, 4, 2, 3] + \[CapitalIota][7][1, 2, 4, 3] + 
    4*\[CapitalIota][9][1, 2, 3, 4] + 4*\[CapitalIota][9][1, 3, 2, 4] + 
    2*\[CapitalIota][10][1, 2, 3, 4] + 2*\[CapitalIota][10][1, 3, 2, 4] + 
    2*\[CapitalIota][12][1, 2, 3, 4] - \[CapitalIota][13][1, 2, 4, 3] + 
    \[CapitalIota][14][1, 2, 3, 4] + 6*\[CapitalIota][14][1, 3, 2, 4] - 
    \[CapitalIota][16][1, 3, 2, 4] + \[CapitalIota][20][1, 2, 3, 4] - 
    \[CapitalIota][21][1, 2, 4, 3] - 2*\[CapitalIota][22][1, 2, 4, 3] + 
    2*\[CapitalIota][26][1, 2, 3, 4] + \[CapitalIota][30][1, 2, 3, 4]/2 + 
    2*\[CapitalIota][30][1, 3, 2, 4]}, {{2, 2, 1, 3, 0, 0}, 
   11*\[CapitalIota][1][1, 2, 3, 4] + 11*\[CapitalIota][1][1, 3, 2, 4] - 
    5*\[CapitalIota][1][1, 4, 2, 3] + \[CapitalIota][3][1, 2, 3, 4] + 
    \[CapitalIota][3][1, 3, 2, 4] + \[CapitalIota][3][1, 4, 2, 3] + 
    \[CapitalIota][3][1, 4, 3, 2] - \[CapitalIota][4][1, 2, 3, 4] - 
    2*\[CapitalIota][4][1, 2, 4, 3] - \[CapitalIota][4][1, 3, 2, 4] - 
    2*\[CapitalIota][4][1, 3, 4, 2] + \[CapitalIota][6][1, 4, 2, 3] + 
    2*\[CapitalIota][9][1, 2, 3, 4] + 2*\[CapitalIota][9][1, 3, 2, 4] - 
    \[CapitalIota][9][1, 4, 2, 3] - \[CapitalIota][9][1, 4, 3, 2] + 
    \[CapitalIota][10][1, 2, 3, 4] + \[CapitalIota][10][1, 3, 2, 4] + 
    \[CapitalIota][14][1, 2, 3, 4] + \[CapitalIota][14][1, 3, 2, 4] + 
    \[CapitalIota][30][1, 2, 3, 4]/2 + \[CapitalIota][30][1, 3, 2, 4]/2}, 
  {{2, 2, 2, 2, 0, 0}, 11*\[CapitalIota][1][1, 2, 3, 4] + 
    11*\[CapitalIota][1][1, 3, 2, 4] + 2*\[CapitalIota][1][1, 4, 2, 3] + 
    \[CapitalIota][3][1, 2, 3, 4] + \[CapitalIota][3][1, 3, 2, 4] + 
    \[CapitalIota][3][1, 4, 2, 3] + \[CapitalIota][3][1, 4, 3, 2] - 
    \[CapitalIota][4][1, 2, 3, 4] - 2*\[CapitalIota][4][1, 2, 4, 3] - 
    \[CapitalIota][4][1, 3, 2, 4] - 2*\[CapitalIota][4][1, 3, 4, 2] + 
    \[CapitalIota][6][1, 4, 2, 3] + 2*\[CapitalIota][9][1, 2, 3, 4] + 
    2*\[CapitalIota][9][1, 3, 2, 4] + \[CapitalIota][10][1, 2, 3, 4] + 
    \[CapitalIota][10][1, 3, 2, 4] + \[CapitalIota][14][1, 2, 3, 4] + 
    \[CapitalIota][14][1, 3, 2, 4] + \[CapitalIota][30][1, 2, 3, 4]/2 + 
    \[CapitalIota][30][1, 3, 2, 4]/2}, {{3, 3, 0, 2, 0, 0}, 
   10*\[CapitalIota][1][1, 2, 3, 4] + 10*\[CapitalIota][1][1, 3, 2, 4] + 
    11*\[CapitalIota][1][1, 4, 2, 3] + \[CapitalIota][3][1, 2, 3, 4] + 
    \[CapitalIota][3][1, 2, 4, 3] + \[CapitalIota][3][1, 3, 2, 4] + 
    \[CapitalIota][3][1, 3, 4, 2] + \[CapitalIota][3][1, 4, 2, 3] + 
    \[CapitalIota][3][1, 4, 3, 2] - 2*\[CapitalIota][4][1, 2, 3, 4] - 
    2*\[CapitalIota][4][1, 2, 4, 3] - 2*\[CapitalIota][4][1, 3, 2, 4] - 
    2*\[CapitalIota][4][1, 3, 4, 2] - 2*\[CapitalIota][4][1, 4, 2, 3] - 
    2*\[CapitalIota][4][1, 4, 3, 2] + \[CapitalIota][6][1, 2, 3, 4] + 
    \[CapitalIota][6][1, 3, 2, 4] + \[CapitalIota][6][1, 4, 2, 3] + 
    2*\[CapitalIota][9][1, 2, 3, 4] + 2*\[CapitalIota][9][1, 2, 4, 3] + 
    2*\[CapitalIota][9][1, 3, 2, 4] + 2*\[CapitalIota][9][1, 3, 4, 2] + 
    2*\[CapitalIota][9][1, 4, 2, 3] + 2*\[CapitalIota][9][1, 4, 3, 2] + 
    \[CapitalIota][10][1, 2, 3, 4] + \[CapitalIota][10][1, 2, 4, 3] + 
    \[CapitalIota][10][1, 3, 2, 4] + \[CapitalIota][10][1, 3, 4, 2] + 
    \[CapitalIota][10][1, 4, 2, 3] + \[CapitalIota][10][1, 4, 3, 2] + 
    \[CapitalIota][14][1, 4, 2, 3] - \[CapitalIota][19][1, 2, 3, 4] - 
    \[CapitalIota][19][1, 3, 2, 4] - \[CapitalIota][19][1, 4, 2, 3] + 
    \[CapitalIota][25][1, 2, 3, 4] + \[CapitalIota][25][1, 3, 2, 4] + 
    \[CapitalIota][25][1, 4, 2, 3] + \[CapitalIota][30][1, 4, 2, 3]/2}, 
  {{2, 2, 3, 1, 0, 0}, 11*\[CapitalIota][1][1, 2, 3, 4] + 
    11*\[CapitalIota][1][1, 3, 2, 4] - 5*\[CapitalIota][1][1, 4, 2, 3] + 
    \[CapitalIota][3][1, 2, 3, 4] + \[CapitalIota][3][1, 3, 2, 4] + 
    \[CapitalIota][3][1, 4, 2, 3] + \[CapitalIota][3][1, 4, 3, 2] - 
    \[CapitalIota][4][1, 2, 3, 4] - 2*\[CapitalIota][4][1, 2, 4, 3] - 
    \[CapitalIota][4][1, 3, 2, 4] - 2*\[CapitalIota][4][1, 3, 4, 2] + 
    \[CapitalIota][6][1, 4, 2, 3] + 2*\[CapitalIota][9][1, 2, 3, 4] + 
    2*\[CapitalIota][9][1, 3, 2, 4] - \[CapitalIota][9][1, 4, 2, 3] - 
    \[CapitalIota][9][1, 4, 3, 2] + \[CapitalIota][10][1, 2, 3, 4] + 
    \[CapitalIota][10][1, 3, 2, 4] + \[CapitalIota][14][1, 2, 3, 4] + 
    \[CapitalIota][14][1, 3, 2, 4] + \[CapitalIota][30][1, 2, 3, 4]/2 + 
    \[CapitalIota][30][1, 3, 2, 4]/2}, {{3, 3, 1, 1, 0, 0}, 
   10*\[CapitalIota][1][1, 2, 3, 4] + 10*\[CapitalIota][1][1, 3, 2, 4] - 
    10*\[CapitalIota][1][1, 4, 2, 3] + \[CapitalIota][3][1, 2, 3, 4] + 
    \[CapitalIota][3][1, 3, 2, 4] + \[CapitalIota][3][1, 4, 2, 3] + 
    \[CapitalIota][3][1, 4, 3, 2] - \[CapitalIota][4][1, 2, 3, 4] - 
    2*\[CapitalIota][4][1, 2, 4, 3] - \[CapitalIota][4][1, 3, 2, 4] - 
    2*\[CapitalIota][4][1, 3, 4, 2] + \[CapitalIota][6][1, 4, 2, 3] + 
    2*\[CapitalIota][9][1, 2, 3, 4] + 2*\[CapitalIota][9][1, 3, 2, 4] - 
    2*\[CapitalIota][9][1, 4, 2, 3] - 2*\[CapitalIota][9][1, 4, 3, 2] + 
    \[CapitalIota][10][1, 2, 3, 4] + \[CapitalIota][10][1, 3, 2, 4] + 
    \[CapitalIota][30][1, 4, 2, 3]}, {{3, 3, 2, 0, 0, 0}, 
   10*\[CapitalIota][1][1, 2, 3, 4] + 10*\[CapitalIota][1][1, 3, 2, 4] + 
    11*\[CapitalIota][1][1, 4, 2, 3] + \[CapitalIota][3][1, 2, 3, 4] + 
    \[CapitalIota][3][1, 2, 4, 3] + \[CapitalIota][3][1, 3, 2, 4] + 
    \[CapitalIota][3][1, 3, 4, 2] + \[CapitalIota][3][1, 4, 2, 3] + 
    \[CapitalIota][3][1, 4, 3, 2] - 2*\[CapitalIota][4][1, 2, 3, 4] - 
    2*\[CapitalIota][4][1, 2, 4, 3] - 2*\[CapitalIota][4][1, 3, 2, 4] - 
    2*\[CapitalIota][4][1, 3, 4, 2] - 2*\[CapitalIota][4][1, 4, 2, 3] - 
    2*\[CapitalIota][4][1, 4, 3, 2] + \[CapitalIota][6][1, 2, 3, 4] + 
    \[CapitalIota][6][1, 3, 2, 4] + \[CapitalIota][6][1, 4, 2, 3] + 
    2*\[CapitalIota][9][1, 2, 3, 4] + 2*\[CapitalIota][9][1, 2, 4, 3] + 
    2*\[CapitalIota][9][1, 3, 2, 4] + 2*\[CapitalIota][9][1, 3, 4, 2] + 
    2*\[CapitalIota][9][1, 4, 2, 3] + 2*\[CapitalIota][9][1, 4, 3, 2] + 
    \[CapitalIota][10][1, 2, 3, 4] + \[CapitalIota][10][1, 2, 4, 3] + 
    \[CapitalIota][10][1, 3, 2, 4] + \[CapitalIota][10][1, 3, 4, 2] + 
    \[CapitalIota][10][1, 4, 2, 3] + \[CapitalIota][10][1, 4, 3, 2] + 
    \[CapitalIota][14][1, 4, 2, 3] + \[CapitalIota][15][1, 2, 3, 4] + 
    \[CapitalIota][30][1, 4, 2, 3]/2}, {{3, 1, 1, 1, 1, 1}, 
   -5*\[CapitalIota][1][1, 2, 3, 4] - 10*\[CapitalIota][1][1, 3, 2, 4] - 
    10*\[CapitalIota][1][1, 4, 2, 3] + \[CapitalIota][30][1, 3, 2, 4] + 
    \[CapitalIota][30][1, 4, 2, 3]}, {{0, 1, 3, 3, 1, 0}, 
   20*\[CapitalIota][1][1, 2, 3, 4] - 10*\[CapitalIota][1][1, 3, 2, 4] + 
    2*\[CapitalIota][3][1, 3, 2, 4] + 2*\[CapitalIota][3][1, 4, 2, 3] - 
    2*\[CapitalIota][4][1, 2, 3, 4] - 2*\[CapitalIota][4][1, 2, 4, 3] - 
    \[CapitalIota][7][1, 3, 4, 2] - 4*\[CapitalIota][9][1, 3, 2, 4] + 
    6*\[CapitalIota][14][1, 2, 3, 4] - \[CapitalIota][16][1, 2, 3, 4] + 
    2*\[CapitalIota][30][1, 2, 3, 4] + \[CapitalIota][30][1, 3, 2, 4]}, 
  {{1, 1, 2, 2, 1, 1}, -10*\[CapitalIota][1][1, 2, 3, 4] - 
    10*\[CapitalIota][1][1, 3, 2, 4] + 2*\[CapitalIota][1][1, 4, 2, 3] + 
    \[CapitalIota][30][1, 2, 3, 4] + \[CapitalIota][30][1, 3, 2, 4]}, 
  {{0, 2, 2, 2, 2, 0}, 20*\[CapitalIota][1][1, 2, 3, 4] + 
    2*\[CapitalIota][1][1, 3, 2, 4] + 2*\[CapitalIota][1][1, 4, 2, 3] + 
    2*\[CapitalIota][3][1, 3, 2, 4] + 2*\[CapitalIota][3][1, 4, 2, 3] - 
    2*\[CapitalIota][4][1, 2, 3, 4] - 2*\[CapitalIota][4][1, 2, 4, 3] + 
    6*\[CapitalIota][14][1, 2, 3, 4] - \[CapitalIota][16][1, 2, 3, 4] + 
    2*\[CapitalIota][30][1, 2, 3, 4]}, {{3, 2, 1, 1, 1, 1}, 
   -5*\[CapitalIota][1][1, 2, 3, 4] - 4*\[CapitalIota][1][1, 3, 2, 4] - 
    10*\[CapitalIota][1][1, 4, 2, 3] + \[CapitalIota][30][1, 4, 2, 3]}, 
  {{1, 2, 2, 3, 1, 0}, 5*\[CapitalIota][1][1, 2, 3, 4] - 
    4*\[CapitalIota][1][1, 3, 2, 4] + \[CapitalIota][1][1, 4, 2, 3] + 
    \[CapitalIota][3][1, 3, 2, 4] + \[CapitalIota][3][1, 4, 2, 3] - 
    \[CapitalIota][4][1, 2, 3, 4] - \[CapitalIota][4][1, 2, 4, 3] - 
    \[CapitalIota][9][1, 3, 2, 4] - 4*\[CapitalIota][14][1, 2, 3, 4] - 
    2*\[CapitalIota][30][1, 2, 3, 4]}, {{0, 3, 3, 2, 1, 0}, 
   20*\[CapitalIota][1][1, 2, 3, 4] - 5*\[CapitalIota][1][1, 3, 2, 4] + 
    \[CapitalIota][1][1, 4, 2, 3] + 2*\[CapitalIota][3][1, 3, 2, 4] + 
    2*\[CapitalIota][3][1, 4, 2, 3] - 2*\[CapitalIota][4][1, 2, 3, 4] - 
    2*\[CapitalIota][4][1, 2, 4, 3] - \[CapitalIota][7][1, 3, 4, 2]/2 - 
    2*\[CapitalIota][9][1, 3, 2, 4] + 6*\[CapitalIota][14][1, 2, 3, 4] - 
    \[CapitalIota][16][1, 2, 3, 4] + 2*\[CapitalIota][30][1, 2, 3, 4]}, 
  {{1, 2, 3, 2, 1, 0}, 5*\[CapitalIota][1][1, 2, 3, 4] - 
    4*\[CapitalIota][1][1, 3, 2, 4] + \[CapitalIota][1][1, 4, 2, 3] + 
    \[CapitalIota][3][1, 3, 2, 4] + \[CapitalIota][3][1, 4, 2, 3] - 
    \[CapitalIota][4][1, 2, 3, 4] - \[CapitalIota][4][1, 2, 4, 3] - 
    \[CapitalIota][9][1, 3, 2, 4] - 4*\[CapitalIota][14][1, 2, 3, 4] - 
    2*\[CapitalIota][30][1, 2, 3, 4]}, {{2, 1, 3, 2, 1, 0}, 
   11*\[CapitalIota][1][1, 2, 3, 4] - 10*\[CapitalIota][1][1, 3, 2, 4] + 
    \[CapitalIota][1][1, 4, 2, 3] + \[CapitalIota][3][1, 3, 2, 4] + 
    \[CapitalIota][3][1, 4, 2, 3] - \[CapitalIota][4][1, 2, 3, 4] - 
    \[CapitalIota][4][1, 2, 4, 3] - 2*\[CapitalIota][9][1, 3, 2, 4] + 
    \[CapitalIota][14][1, 2, 3, 4] + \[CapitalIota][30][1, 2, 3, 4]/2 + 
    \[CapitalIota][30][1, 3, 2, 4]}, {{1, 3, 2, 2, 1, 0}, 
   5*\[CapitalIota][1][1, 2, 3, 4] - 5*\[CapitalIota][1][1, 3, 2, 4] + 
    2*\[CapitalIota][1][1, 4, 2, 3] + \[CapitalIota][3][1, 3, 2, 4] + 
    \[CapitalIota][3][1, 4, 2, 3] - \[CapitalIota][4][1, 2, 3, 4] - 
    \[CapitalIota][4][1, 2, 4, 3] - \[CapitalIota][9][1, 3, 2, 4] - 
    4*\[CapitalIota][14][1, 2, 3, 4] - 2*\[CapitalIota][30][1, 2, 3, 4]}, 
  {{2, 2, 2, 2, 1, 0}, 11*\[CapitalIota][1][1, 2, 3, 4] - 
    4*\[CapitalIota][1][1, 3, 2, 4] + 2*\[CapitalIota][1][1, 4, 2, 3] + 
    \[CapitalIota][3][1, 3, 2, 4] + \[CapitalIota][3][1, 4, 2, 3] - 
    \[CapitalIota][4][1, 2, 3, 4] - \[CapitalIota][4][1, 2, 4, 3] - 
    \[CapitalIota][9][1, 3, 2, 4] + \[CapitalIota][14][1, 2, 3, 4] + 
    \[CapitalIota][30][1, 2, 3, 4]/2}, {{2, 3, 1, 2, 1, 0}, 
   11*\[CapitalIota][1][1, 2, 3, 4] - 5*\[CapitalIota][1][1, 3, 2, 4] - 
    4*\[CapitalIota][1][1, 4, 2, 3] + \[CapitalIota][3][1, 3, 2, 4] + 
    \[CapitalIota][3][1, 4, 2, 3] - \[CapitalIota][4][1, 2, 3, 4] - 
    \[CapitalIota][4][1, 2, 4, 3] - \[CapitalIota][9][1, 3, 2, 4] - 
    \[CapitalIota][9][1, 4, 2, 3] + \[CapitalIota][14][1, 2, 3, 4] + 
    \[CapitalIota][30][1, 2, 3, 4]/2}, {{2, 3, 2, 1, 1, 0}, 
   11*\[CapitalIota][1][1, 2, 3, 4] - 5*\[CapitalIota][1][1, 3, 2, 4] - 
    4*\[CapitalIota][1][1, 4, 2, 3] + \[CapitalIota][3][1, 3, 2, 4] + 
    \[CapitalIota][3][1, 4, 2, 3] - \[CapitalIota][4][1, 2, 3, 4] - 
    \[CapitalIota][4][1, 2, 4, 3] - \[CapitalIota][9][1, 3, 2, 4] - 
    \[CapitalIota][9][1, 4, 2, 3] + \[CapitalIota][14][1, 2, 3, 4] + 
    \[CapitalIota][30][1, 2, 3, 4]/2}, {{3, 3, 1, 1, 1, 0}, 
   10*\[CapitalIota][1][1, 2, 3, 4] - 5*\[CapitalIota][1][1, 3, 2, 4] - 
    10*\[CapitalIota][1][1, 4, 2, 3] + \[CapitalIota][3][1, 3, 2, 4] + 
    \[CapitalIota][3][1, 4, 2, 3] - \[CapitalIota][4][1, 2, 3, 4] - 
    \[CapitalIota][4][1, 2, 4, 3] - \[CapitalIota][9][1, 3, 2, 4] - 
    2*\[CapitalIota][9][1, 4, 2, 3] + \[CapitalIota][30][1, 4, 2, 3]}, 
  {{2, 1, 3, 3, 0, 0}, 11*\[CapitalIota][1][1, 2, 3, 4] + 
    5*\[CapitalIota][1][1, 3, 2, 4] + \[CapitalIota][3][1, 2, 3, 4] + 
    \[CapitalIota][3][1, 3, 2, 4] + \[CapitalIota][3][1, 4, 2, 3] + 
    \[CapitalIota][3][1, 4, 3, 2] - \[CapitalIota][4][1, 2, 3, 4] - 
    2*\[CapitalIota][4][1, 2, 4, 3] - \[CapitalIota][4][1, 3, 2, 4] - 
    2*\[CapitalIota][4][1, 3, 4, 2] + \[CapitalIota][6][1, 4, 2, 3] + 
    2*\[CapitalIota][9][1, 2, 3, 4] + \[CapitalIota][9][1, 3, 2, 4] + 
    \[CapitalIota][10][1, 2, 3, 4] + \[CapitalIota][10][1, 3, 2, 4] + 
    \[CapitalIota][14][1, 2, 3, 4] - 4*\[CapitalIota][14][1, 3, 2, 4] - 
    \[CapitalIota][26][1, 2, 3, 4] + \[CapitalIota][30][1, 2, 3, 4]/2 - 
    2*\[CapitalIota][30][1, 3, 2, 4]}, {{3, 1, 2, 3, 0, 0}, 
   10*\[CapitalIota][1][1, 2, 3, 4] + 5*\[CapitalIota][1][1, 3, 2, 4] + 
    \[CapitalIota][1][1, 4, 2, 3] + \[CapitalIota][3][1, 2, 3, 4] + 
    \[CapitalIota][3][1, 3, 2, 4] + \[CapitalIota][3][1, 4, 2, 3] + 
    \[CapitalIota][3][1, 4, 3, 2] - \[CapitalIota][4][1, 2, 3, 4] - 
    2*\[CapitalIota][4][1, 2, 4, 3] - \[CapitalIota][4][1, 3, 2, 4] - 
    2*\[CapitalIota][4][1, 3, 4, 2] + \[CapitalIota][6][1, 4, 2, 3] + 
    2*\[CapitalIota][9][1, 2, 3, 4] + \[CapitalIota][9][1, 3, 2, 4] + 
    \[CapitalIota][10][1, 2, 3, 4] + \[CapitalIota][10][1, 3, 2, 4] - 
    4*\[CapitalIota][14][1, 3, 2, 4] - \[CapitalIota][26][1, 2, 3, 4] - 
    2*\[CapitalIota][30][1, 3, 2, 4]}, {{3, 2, 1, 3, 0, 0}, 
   10*\[CapitalIota][1][1, 2, 3, 4] + 11*\[CapitalIota][1][1, 3, 2, 4] - 
    5*\[CapitalIota][1][1, 4, 2, 3] + \[CapitalIota][3][1, 2, 3, 4] + 
    \[CapitalIota][3][1, 3, 2, 4] + \[CapitalIota][3][1, 4, 2, 3] + 
    \[CapitalIota][3][1, 4, 3, 2] - \[CapitalIota][4][1, 2, 3, 4] - 
    2*\[CapitalIota][4][1, 2, 4, 3] - \[CapitalIota][4][1, 3, 2, 4] - 
    2*\[CapitalIota][4][1, 3, 4, 2] + \[CapitalIota][6][1, 4, 2, 3] + 
    2*\[CapitalIota][9][1, 2, 3, 4] + 2*\[CapitalIota][9][1, 3, 2, 4] - 
    \[CapitalIota][9][1, 4, 2, 3] - \[CapitalIota][9][1, 4, 3, 2] + 
    \[CapitalIota][10][1, 2, 3, 4] + \[CapitalIota][10][1, 3, 2, 4] + 
    \[CapitalIota][14][1, 3, 2, 4] + \[CapitalIota][30][1, 3, 2, 4]/2}, 
  {{3, 1, 3, 2, 0, 0}, 10*\[CapitalIota][1][1, 2, 3, 4] + 
    5*\[CapitalIota][1][1, 3, 2, 4] + \[CapitalIota][1][1, 4, 2, 3] + 
    \[CapitalIota][3][1, 2, 3, 4] + \[CapitalIota][3][1, 3, 2, 4] + 
    \[CapitalIota][3][1, 4, 2, 3] + \[CapitalIota][3][1, 4, 3, 2] - 
    \[CapitalIota][4][1, 2, 3, 4] - 2*\[CapitalIota][4][1, 2, 4, 3] - 
    \[CapitalIota][4][1, 3, 2, 4] - 2*\[CapitalIota][4][1, 3, 4, 2] + 
    \[CapitalIota][6][1, 4, 2, 3] + 2*\[CapitalIota][9][1, 2, 3, 4] + 
    \[CapitalIota][9][1, 3, 2, 4] + \[CapitalIota][10][1, 2, 3, 4] + 
    \[CapitalIota][10][1, 3, 2, 4] - 4*\[CapitalIota][14][1, 3, 2, 4] - 
    \[CapitalIota][26][1, 2, 3, 4] - 2*\[CapitalIota][30][1, 3, 2, 4]}, 
  {{3, 2, 2, 2, 0, 0}, 10*\[CapitalIota][1][1, 2, 3, 4] + 
    11*\[CapitalIota][1][1, 3, 2, 4] + 2*\[CapitalIota][1][1, 4, 2, 3] + 
    \[CapitalIota][3][1, 2, 3, 4] + \[CapitalIota][3][1, 3, 2, 4] + 
    \[CapitalIota][3][1, 4, 2, 3] + \[CapitalIota][3][1, 4, 3, 2] - 
    \[CapitalIota][4][1, 2, 3, 4] - 2*\[CapitalIota][4][1, 2, 4, 3] - 
    \[CapitalIota][4][1, 3, 2, 4] - 2*\[CapitalIota][4][1, 3, 4, 2] + 
    \[CapitalIota][6][1, 4, 2, 3] + 2*\[CapitalIota][9][1, 2, 3, 4] + 
    2*\[CapitalIota][9][1, 3, 2, 4] + \[CapitalIota][10][1, 2, 3, 4] + 
    \[CapitalIota][10][1, 3, 2, 4] + \[CapitalIota][14][1, 3, 2, 4] + 
    \[CapitalIota][30][1, 3, 2, 4]/2}, {{3, 2, 3, 1, 0, 0}, 
   10*\[CapitalIota][1][1, 2, 3, 4] + 11*\[CapitalIota][1][1, 3, 2, 4] - 
    5*\[CapitalIota][1][1, 4, 2, 3] + \[CapitalIota][3][1, 2, 3, 4] + 
    \[CapitalIota][3][1, 3, 2, 4] + \[CapitalIota][3][1, 4, 2, 3] + 
    \[CapitalIota][3][1, 4, 3, 2] - \[CapitalIota][4][1, 2, 3, 4] - 
    2*\[CapitalIota][4][1, 2, 4, 3] - \[CapitalIota][4][1, 3, 2, 4] - 
    2*\[CapitalIota][4][1, 3, 4, 2] + \[CapitalIota][6][1, 4, 2, 3] + 
    2*\[CapitalIota][9][1, 2, 3, 4] + 2*\[CapitalIota][9][1, 3, 2, 4] - 
    \[CapitalIota][9][1, 4, 2, 3] - \[CapitalIota][9][1, 4, 3, 2] + 
    \[CapitalIota][10][1, 2, 3, 4] + \[CapitalIota][10][1, 3, 2, 4] + 
    \[CapitalIota][14][1, 3, 2, 4] + \[CapitalIota][30][1, 3, 2, 4]/2}, 
  {{2, 1, 2, 2, 1, 1}, -4*\[CapitalIota][1][1, 2, 3, 4] - 
    10*\[CapitalIota][1][1, 3, 2, 4] + 2*\[CapitalIota][1][1, 4, 2, 3] + 
    \[CapitalIota][30][1, 3, 2, 4]}, {{0, 3, 2, 2, 2, 0}, 
   20*\[CapitalIota][1][1, 2, 3, 4] + \[CapitalIota][1][1, 3, 2, 4] + 
    2*\[CapitalIota][1][1, 4, 2, 3] + 2*\[CapitalIota][3][1, 3, 2, 4] + 
    2*\[CapitalIota][3][1, 4, 2, 3] - 2*\[CapitalIota][4][1, 2, 3, 4] - 
    2*\[CapitalIota][4][1, 2, 4, 3] + 6*\[CapitalIota][14][1, 2, 3, 4] - 
    \[CapitalIota][16][1, 2, 3, 4] + 2*\[CapitalIota][30][1, 2, 3, 4]}, 
  {{0, 2, 3, 3, 1, 0}, 20*\[CapitalIota][1][1, 2, 3, 4] - 
    4*\[CapitalIota][1][1, 3, 2, 4] + 2*\[CapitalIota][3][1, 3, 2, 4] + 
    2*\[CapitalIota][3][1, 4, 2, 3] - 2*\[CapitalIota][4][1, 2, 3, 4] - 
    2*\[CapitalIota][4][1, 2, 4, 3] - \[CapitalIota][7][1, 3, 4, 2]/2 - 
    2*\[CapitalIota][9][1, 3, 2, 4] + 6*\[CapitalIota][14][1, 2, 3, 4] - 
    \[CapitalIota][16][1, 2, 3, 4] + 2*\[CapitalIota][30][1, 2, 3, 4]}, 
  {{1, 1, 3, 3, 1, 0}, 5*\[CapitalIota][1][1, 2, 3, 4] - 
    10*\[CapitalIota][1][1, 3, 2, 4] + \[CapitalIota][3][1, 3, 2, 4] + 
    \[CapitalIota][3][1, 4, 2, 3] - \[CapitalIota][4][1, 2, 3, 4] - 
    \[CapitalIota][4][1, 2, 4, 3] - 2*\[CapitalIota][9][1, 3, 2, 4] - 
    4*\[CapitalIota][14][1, 2, 3, 4] - 2*\[CapitalIota][30][1, 2, 3, 4] + 
    \[CapitalIota][30][1, 3, 2, 4]}, {{1, 3, 1, 3, 1, 0}, 
   5*\[CapitalIota][1][1, 2, 3, 4] - 5*\[CapitalIota][1][1, 3, 2, 4] - 
    5*\[CapitalIota][1][1, 4, 2, 3] + \[CapitalIota][3][1, 3, 2, 4] + 
    \[CapitalIota][3][1, 4, 2, 3] - \[CapitalIota][4][1, 2, 3, 4] - 
    \[CapitalIota][4][1, 2, 4, 3] - \[CapitalIota][9][1, 3, 2, 4] - 
    \[CapitalIota][9][1, 4, 2, 3] - 4*\[CapitalIota][14][1, 2, 3, 4] - 
    2*\[CapitalIota][30][1, 2, 3, 4]}, {{3, 1, 2, 2, 1, 0}, 
   10*\[CapitalIota][1][1, 2, 3, 4] - 10*\[CapitalIota][1][1, 3, 2, 4] + 
    2*\[CapitalIota][1][1, 4, 2, 3] + \[CapitalIota][3][1, 3, 2, 4] + 
    \[CapitalIota][3][1, 4, 2, 3] - \[CapitalIota][4][1, 2, 3, 4] - 
    \[CapitalIota][4][1, 2, 4, 3] - 2*\[CapitalIota][9][1, 3, 2, 4] + 
    \[CapitalIota][30][1, 3, 2, 4]}, {{3, 2, 1, 2, 1, 0}, 
   10*\[CapitalIota][1][1, 2, 3, 4] - 4*\[CapitalIota][1][1, 3, 2, 4] - 
    4*\[CapitalIota][1][1, 4, 2, 3] + \[CapitalIota][3][1, 3, 2, 4] + 
    \[CapitalIota][3][1, 4, 2, 3] - \[CapitalIota][4][1, 2, 3, 4] - 
    \[CapitalIota][4][1, 2, 4, 3] - \[CapitalIota][9][1, 3, 2, 4] - 
    \[CapitalIota][9][1, 4, 2, 3]}, {{1, 3, 3, 1, 1, 0}, 
   5*\[CapitalIota][1][1, 2, 3, 4] - 5*\[CapitalIota][1][1, 3, 2, 4] - 
    5*\[CapitalIota][1][1, 4, 2, 3] + \[CapitalIota][3][1, 3, 2, 4] + 
    \[CapitalIota][3][1, 4, 2, 3] - \[CapitalIota][4][1, 2, 3, 4] - 
    \[CapitalIota][4][1, 2, 4, 3] - \[CapitalIota][9][1, 3, 2, 4] - 
    \[CapitalIota][9][1, 4, 2, 3] - 4*\[CapitalIota][14][1, 2, 3, 4] - 
    2*\[CapitalIota][30][1, 2, 3, 4]}, {{3, 2, 2, 1, 1, 0}, 
   10*\[CapitalIota][1][1, 2, 3, 4] - 4*\[CapitalIota][1][1, 3, 2, 4] - 
    4*\[CapitalIota][1][1, 4, 2, 3] + \[CapitalIota][3][1, 3, 2, 4] + 
    \[CapitalIota][3][1, 4, 2, 3] - \[CapitalIota][4][1, 2, 3, 4] - 
    \[CapitalIota][4][1, 2, 4, 3] - \[CapitalIota][9][1, 3, 2, 4] - 
    \[CapitalIota][9][1, 4, 2, 3]}, {{3, 0, 3, 3, 0, 0}, 
   10*\[CapitalIota][1][1, 2, 3, 4] + 20*\[CapitalIota][1][1, 3, 2, 4] + 
    2*\[CapitalIota][3][1, 2, 3, 4] + \[CapitalIota][3][1, 3, 2, 4] + 
    \[CapitalIota][3][1, 4, 2, 3] + 2*\[CapitalIota][3][1, 4, 3, 2] - 
    \[CapitalIota][4][1, 2, 3, 4] - 3*\[CapitalIota][4][1, 2, 4, 3] - 
    2*\[CapitalIota][4][1, 3, 2, 4] - 4*\[CapitalIota][4][1, 3, 4, 2] + 
    2*\[CapitalIota][6][1, 4, 2, 3] + \[CapitalIota][7][1, 2, 4, 3] + 
    4*\[CapitalIota][9][1, 2, 3, 4] + 4*\[CapitalIota][9][1, 3, 2, 4] + 
    2*\[CapitalIota][10][1, 2, 3, 4] + 2*\[CapitalIota][10][1, 3, 2, 4] + 
    2*\[CapitalIota][12][1, 2, 3, 4] - \[CapitalIota][13][1, 2, 4, 3] + 
    6*\[CapitalIota][14][1, 3, 2, 4] - \[CapitalIota][16][1, 3, 2, 4] + 
    \[CapitalIota][20][1, 2, 3, 4] - \[CapitalIota][21][1, 2, 4, 3] - 
    2*\[CapitalIota][22][1, 2, 4, 3] + 2*\[CapitalIota][26][1, 2, 3, 4] + 
    2*\[CapitalIota][30][1, 3, 2, 4]}, {{2, 2, 2, 3, 0, 0}, 
   11*\[CapitalIota][1][1, 2, 3, 4] + 11*\[CapitalIota][1][1, 3, 2, 4] + 
    \[CapitalIota][1][1, 4, 2, 3] + \[CapitalIota][3][1, 2, 3, 4] + 
    \[CapitalIota][3][1, 3, 2, 4] + \[CapitalIota][3][1, 4, 2, 3] + 
    \[CapitalIota][3][1, 4, 3, 2] - \[CapitalIota][4][1, 2, 3, 4] - 
    2*\[CapitalIota][4][1, 2, 4, 3] - \[CapitalIota][4][1, 3, 2, 4] - 
    2*\[CapitalIota][4][1, 3, 4, 2] + \[CapitalIota][6][1, 4, 2, 3] + 
    2*\[CapitalIota][9][1, 2, 3, 4] + 2*\[CapitalIota][9][1, 3, 2, 4] + 
    \[CapitalIota][10][1, 2, 3, 4] + \[CapitalIota][10][1, 3, 2, 4] + 
    \[CapitalIota][14][1, 2, 3, 4] + \[CapitalIota][14][1, 3, 2, 4] + 
    \[CapitalIota][30][1, 2, 3, 4]/2 + \[CapitalIota][30][1, 3, 2, 4]/2}, 
  {{2, 2, 3, 2, 0, 0}, 11*\[CapitalIota][1][1, 2, 3, 4] + 
    11*\[CapitalIota][1][1, 3, 2, 4] + \[CapitalIota][1][1, 4, 2, 3] + 
    \[CapitalIota][3][1, 2, 3, 4] + \[CapitalIota][3][1, 3, 2, 4] + 
    \[CapitalIota][3][1, 4, 2, 3] + \[CapitalIota][3][1, 4, 3, 2] - 
    \[CapitalIota][4][1, 2, 3, 4] - 2*\[CapitalIota][4][1, 2, 4, 3] - 
    \[CapitalIota][4][1, 3, 2, 4] - 2*\[CapitalIota][4][1, 3, 4, 2] + 
    \[CapitalIota][6][1, 4, 2, 3] + 2*\[CapitalIota][9][1, 2, 3, 4] + 
    2*\[CapitalIota][9][1, 3, 2, 4] + \[CapitalIota][10][1, 2, 3, 4] + 
    \[CapitalIota][10][1, 3, 2, 4] + \[CapitalIota][14][1, 2, 3, 4] + 
    \[CapitalIota][14][1, 3, 2, 4] + \[CapitalIota][30][1, 2, 3, 4]/2 + 
    \[CapitalIota][30][1, 3, 2, 4]/2}, {{3, 3, 1, 2, 0, 0}, 
   10*\[CapitalIota][1][1, 2, 3, 4] + 10*\[CapitalIota][1][1, 3, 2, 4] - 
    4*\[CapitalIota][1][1, 4, 2, 3] + \[CapitalIota][3][1, 2, 3, 4] + 
    \[CapitalIota][3][1, 3, 2, 4] + \[CapitalIota][3][1, 4, 2, 3] + 
    \[CapitalIota][3][1, 4, 3, 2] - \[CapitalIota][4][1, 2, 3, 4] - 
    2*\[CapitalIota][4][1, 2, 4, 3] - \[CapitalIota][4][1, 3, 2, 4] - 
    2*\[CapitalIota][4][1, 3, 4, 2] + \[CapitalIota][6][1, 4, 2, 3] + 
    2*\[CapitalIota][9][1, 2, 3, 4] + 2*\[CapitalIota][9][1, 3, 2, 4] - 
    \[CapitalIota][9][1, 4, 2, 3] - \[CapitalIota][9][1, 4, 3, 2] + 
    \[CapitalIota][10][1, 2, 3, 4] + \[CapitalIota][10][1, 3, 2, 4]}, 
  {{3, 3, 2, 1, 0, 0}, 10*\[CapitalIota][1][1, 2, 3, 4] + 
    10*\[CapitalIota][1][1, 3, 2, 4] - 4*\[CapitalIota][1][1, 4, 2, 3] + 
    \[CapitalIota][3][1, 2, 3, 4] + \[CapitalIota][3][1, 3, 2, 4] + 
    \[CapitalIota][3][1, 4, 2, 3] + \[CapitalIota][3][1, 4, 3, 2] - 
    \[CapitalIota][4][1, 2, 3, 4] - 2*\[CapitalIota][4][1, 2, 4, 3] - 
    \[CapitalIota][4][1, 3, 2, 4] - 2*\[CapitalIota][4][1, 3, 4, 2] + 
    \[CapitalIota][6][1, 4, 2, 3] + 2*\[CapitalIota][9][1, 2, 3, 4] + 
    2*\[CapitalIota][9][1, 3, 2, 4] - \[CapitalIota][9][1, 4, 2, 3] - 
    \[CapitalIota][9][1, 4, 3, 2] + \[CapitalIota][10][1, 2, 3, 4] + 
    \[CapitalIota][10][1, 3, 2, 4]}, {{1, 1, 3, 2, 1, 1}, 
   -10*\[CapitalIota][1][1, 2, 3, 4] - 10*\[CapitalIota][1][1, 3, 2, 4] + 
    \[CapitalIota][1][1, 4, 2, 3] + \[CapitalIota][30][1, 2, 3, 4] + 
    \[CapitalIota][30][1, 3, 2, 4]}, {{1, 2, 2, 2, 2, 0}, 
   5*\[CapitalIota][1][1, 2, 3, 4] + 2*\[CapitalIota][1][1, 3, 2, 4] + 
    2*\[CapitalIota][1][1, 4, 2, 3] + \[CapitalIota][3][1, 3, 2, 4] + 
    \[CapitalIota][3][1, 4, 2, 3] - \[CapitalIota][4][1, 2, 3, 4] - 
    \[CapitalIota][4][1, 2, 4, 3] - 4*\[CapitalIota][14][1, 2, 3, 4] - 
    2*\[CapitalIota][30][1, 2, 3, 4]}, {{2, 2, 1, 2, 1, 1}, 
   -4*\[CapitalIota][1][1, 2, 3, 4] - 4*\[CapitalIota][1][1, 3, 2, 4] - 
    4*\[CapitalIota][1][1, 4, 2, 3]}, {{2, 2, 2, 1, 1, 1}, 
   -4*\[CapitalIota][1][1, 2, 3, 4] - 4*\[CapitalIota][1][1, 3, 2, 4] - 
    4*\[CapitalIota][1][1, 4, 2, 3]}, {{3, 3, 0, 3, 0, 0}, 
   10*\[CapitalIota][1][1, 2, 3, 4] + 10*\[CapitalIota][1][1, 3, 2, 4] + 
    10*\[CapitalIota][1][1, 4, 2, 3] + \[CapitalIota][3][1, 2, 3, 4] + 
    \[CapitalIota][3][1, 2, 4, 3] + \[CapitalIota][3][1, 3, 2, 4] + 
    \[CapitalIota][3][1, 3, 4, 2] + \[CapitalIota][3][1, 4, 2, 3] + 
    \[CapitalIota][3][1, 4, 3, 2] - 2*\[CapitalIota][4][1, 2, 3, 4] - 
    2*\[CapitalIota][4][1, 2, 4, 3] - 2*\[CapitalIota][4][1, 3, 2, 4] - 
    2*\[CapitalIota][4][1, 3, 4, 2] - 2*\[CapitalIota][4][1, 4, 2, 3] - 
    2*\[CapitalIota][4][1, 4, 3, 2] + \[CapitalIota][6][1, 2, 3, 4] + 
    \[CapitalIota][6][1, 3, 2, 4] + \[CapitalIota][6][1, 4, 2, 3] + 
    2*\[CapitalIota][9][1, 2, 3, 4] + 2*\[CapitalIota][9][1, 2, 4, 3] + 
    2*\[CapitalIota][9][1, 3, 2, 4] + 2*\[CapitalIota][9][1, 3, 4, 2] + 
    2*\[CapitalIota][9][1, 4, 2, 3] + 2*\[CapitalIota][9][1, 4, 3, 2] + 
    \[CapitalIota][10][1, 2, 3, 4] + \[CapitalIota][10][1, 2, 4, 3] + 
    \[CapitalIota][10][1, 3, 2, 4] + \[CapitalIota][10][1, 3, 4, 2] + 
    \[CapitalIota][10][1, 4, 2, 3] + \[CapitalIota][10][1, 4, 3, 2] - 
    \[CapitalIota][19][1, 2, 3, 4] - \[CapitalIota][19][1, 3, 2, 4] - 
    \[CapitalIota][19][1, 4, 2, 3] + \[CapitalIota][25][1, 2, 3, 4] + 
    \[CapitalIota][25][1, 3, 2, 4] + \[CapitalIota][25][1, 4, 2, 3]}, 
  {{3, 3, 3, 0, 0, 0}, 10*\[CapitalIota][1][1, 2, 3, 4] + 
    10*\[CapitalIota][1][1, 3, 2, 4] + 10*\[CapitalIota][1][1, 4, 2, 3] + 
    \[CapitalIota][3][1, 2, 3, 4] + \[CapitalIota][3][1, 2, 4, 3] + 
    \[CapitalIota][3][1, 3, 2, 4] + \[CapitalIota][3][1, 3, 4, 2] + 
    \[CapitalIota][3][1, 4, 2, 3] + \[CapitalIota][3][1, 4, 3, 2] - 
    2*\[CapitalIota][4][1, 2, 3, 4] - 2*\[CapitalIota][4][1, 2, 4, 3] - 
    2*\[CapitalIota][4][1, 3, 2, 4] - 2*\[CapitalIota][4][1, 3, 4, 2] - 
    2*\[CapitalIota][4][1, 4, 2, 3] - 2*\[CapitalIota][4][1, 4, 3, 2] + 
    \[CapitalIota][6][1, 2, 3, 4] + \[CapitalIota][6][1, 3, 2, 4] + 
    \[CapitalIota][6][1, 4, 2, 3] + 2*\[CapitalIota][9][1, 2, 3, 4] + 
    2*\[CapitalIota][9][1, 2, 4, 3] + 2*\[CapitalIota][9][1, 3, 2, 4] + 
    2*\[CapitalIota][9][1, 3, 4, 2] + 2*\[CapitalIota][9][1, 4, 2, 3] + 
    2*\[CapitalIota][9][1, 4, 3, 2] + \[CapitalIota][10][1, 2, 3, 4] + 
    \[CapitalIota][10][1, 2, 4, 3] + \[CapitalIota][10][1, 3, 2, 4] + 
    \[CapitalIota][10][1, 3, 4, 2] + \[CapitalIota][10][1, 4, 2, 3] + 
    \[CapitalIota][10][1, 4, 3, 2] + \[CapitalIota][15][1, 2, 3, 4]}, 
  {{2, 1, 3, 2, 1, 1}, -4*\[CapitalIota][1][1, 2, 3, 4] - 
    10*\[CapitalIota][1][1, 3, 2, 4] + \[CapitalIota][1][1, 4, 2, 3] + 
    \[CapitalIota][30][1, 3, 2, 4]}, {{1, 3, 2, 2, 2, 0}, 
   5*\[CapitalIota][1][1, 2, 3, 4] + \[CapitalIota][1][1, 3, 2, 4] + 
    2*\[CapitalIota][1][1, 4, 2, 3] + \[CapitalIota][3][1, 3, 2, 4] + 
    \[CapitalIota][3][1, 4, 2, 3] - \[CapitalIota][4][1, 2, 3, 4] - 
    \[CapitalIota][4][1, 2, 4, 3] - 4*\[CapitalIota][14][1, 2, 3, 4] - 
    2*\[CapitalIota][30][1, 2, 3, 4]}, {{1, 2, 3, 3, 1, 0}, 
   5*\[CapitalIota][1][1, 2, 3, 4] - 4*\[CapitalIota][1][1, 3, 2, 4] + 
    \[CapitalIota][3][1, 3, 2, 4] + \[CapitalIota][3][1, 4, 2, 3] - 
    \[CapitalIota][4][1, 2, 3, 4] - \[CapitalIota][4][1, 2, 4, 3] - 
    \[CapitalIota][9][1, 3, 2, 4] - 4*\[CapitalIota][14][1, 2, 3, 4] - 
    2*\[CapitalIota][30][1, 2, 3, 4]}, {{1, 3, 2, 3, 1, 0}, 
   5*\[CapitalIota][1][1, 2, 3, 4] - 5*\[CapitalIota][1][1, 3, 2, 4] + 
    \[CapitalIota][1][1, 4, 2, 3] + \[CapitalIota][3][1, 3, 2, 4] + 
    \[CapitalIota][3][1, 4, 2, 3] - \[CapitalIota][4][1, 2, 3, 4] - 
    \[CapitalIota][4][1, 2, 4, 3] - \[CapitalIota][9][1, 3, 2, 4] - 
    4*\[CapitalIota][14][1, 2, 3, 4] - 2*\[CapitalIota][30][1, 2, 3, 4]}, 
  {{2, 2, 2, 3, 1, 0}, 11*\[CapitalIota][1][1, 2, 3, 4] - 
    4*\[CapitalIota][1][1, 3, 2, 4] + \[CapitalIota][1][1, 4, 2, 3] + 
    \[CapitalIota][3][1, 3, 2, 4] + \[CapitalIota][3][1, 4, 2, 3] - 
    \[CapitalIota][4][1, 2, 3, 4] - \[CapitalIota][4][1, 2, 4, 3] - 
    \[CapitalIota][9][1, 3, 2, 4] + \[CapitalIota][14][1, 2, 3, 4] + 
    \[CapitalIota][30][1, 2, 3, 4]/2}, {{1, 3, 3, 2, 1, 0}, 
   5*\[CapitalIota][1][1, 2, 3, 4] - 5*\[CapitalIota][1][1, 3, 2, 4] + 
    \[CapitalIota][1][1, 4, 2, 3] + \[CapitalIota][3][1, 3, 2, 4] + 
    \[CapitalIota][3][1, 4, 2, 3] - \[CapitalIota][4][1, 2, 3, 4] - 
    \[CapitalIota][4][1, 2, 4, 3] - \[CapitalIota][9][1, 3, 2, 4] - 
    4*\[CapitalIota][14][1, 2, 3, 4] - 2*\[CapitalIota][30][1, 2, 3, 4]}, 
  {{2, 2, 3, 2, 1, 0}, 11*\[CapitalIota][1][1, 2, 3, 4] - 
    4*\[CapitalIota][1][1, 3, 2, 4] + \[CapitalIota][1][1, 4, 2, 3] + 
    \[CapitalIota][3][1, 3, 2, 4] + \[CapitalIota][3][1, 4, 2, 3] - 
    \[CapitalIota][4][1, 2, 3, 4] - \[CapitalIota][4][1, 2, 4, 3] - 
    \[CapitalIota][9][1, 3, 2, 4] + \[CapitalIota][14][1, 2, 3, 4] + 
    \[CapitalIota][30][1, 2, 3, 4]/2}, {{3, 1, 3, 2, 1, 0}, 
   10*\[CapitalIota][1][1, 2, 3, 4] - 10*\[CapitalIota][1][1, 3, 2, 4] + 
    \[CapitalIota][1][1, 4, 2, 3] + \[CapitalIota][3][1, 3, 2, 4] + 
    \[CapitalIota][3][1, 4, 2, 3] - \[CapitalIota][4][1, 2, 3, 4] - 
    \[CapitalIota][4][1, 2, 4, 3] - 2*\[CapitalIota][9][1, 3, 2, 4] + 
    \[CapitalIota][30][1, 3, 2, 4]}, {{2, 3, 2, 2, 1, 0}, 
   11*\[CapitalIota][1][1, 2, 3, 4] - 5*\[CapitalIota][1][1, 3, 2, 4] + 
    2*\[CapitalIota][1][1, 4, 2, 3] + \[CapitalIota][3][1, 3, 2, 4] + 
    \[CapitalIota][3][1, 4, 2, 3] - \[CapitalIota][4][1, 2, 3, 4] - 
    \[CapitalIota][4][1, 2, 4, 3] - \[CapitalIota][9][1, 3, 2, 4] + 
    \[CapitalIota][14][1, 2, 3, 4] + \[CapitalIota][30][1, 2, 3, 4]/2}, 
  {{3, 2, 2, 2, 1, 0}, 10*\[CapitalIota][1][1, 2, 3, 4] - 
    4*\[CapitalIota][1][1, 3, 2, 4] + 2*\[CapitalIota][1][1, 4, 2, 3] + 
    \[CapitalIota][3][1, 3, 2, 4] + \[CapitalIota][3][1, 4, 2, 3] - 
    \[CapitalIota][4][1, 2, 3, 4] - \[CapitalIota][4][1, 2, 4, 3] - 
    \[CapitalIota][9][1, 3, 2, 4]}, {{3, 3, 1, 2, 1, 0}, 
   10*\[CapitalIota][1][1, 2, 3, 4] - 5*\[CapitalIota][1][1, 3, 2, 4] - 
    4*\[CapitalIota][1][1, 4, 2, 3] + \[CapitalIota][3][1, 3, 2, 4] + 
    \[CapitalIota][3][1, 4, 2, 3] - \[CapitalIota][4][1, 2, 3, 4] - 
    \[CapitalIota][4][1, 2, 4, 3] - \[CapitalIota][9][1, 3, 2, 4] - 
    \[CapitalIota][9][1, 4, 2, 3]}, {{3, 3, 2, 1, 1, 0}, 
   10*\[CapitalIota][1][1, 2, 3, 4] - 5*\[CapitalIota][1][1, 3, 2, 4] - 
    4*\[CapitalIota][1][1, 4, 2, 3] + \[CapitalIota][3][1, 3, 2, 4] + 
    \[CapitalIota][3][1, 4, 2, 3] - \[CapitalIota][4][1, 2, 3, 4] - 
    \[CapitalIota][4][1, 2, 4, 3] - \[CapitalIota][9][1, 3, 2, 4] - 
    \[CapitalIota][9][1, 4, 2, 3]}, {{3, 1, 3, 3, 0, 0}, 
   10*\[CapitalIota][1][1, 2, 3, 4] + 5*\[CapitalIota][1][1, 3, 2, 4] + 
    \[CapitalIota][3][1, 2, 3, 4] + \[CapitalIota][3][1, 3, 2, 4] + 
    \[CapitalIota][3][1, 4, 2, 3] + \[CapitalIota][3][1, 4, 3, 2] - 
    \[CapitalIota][4][1, 2, 3, 4] - 2*\[CapitalIota][4][1, 2, 4, 3] - 
    \[CapitalIota][4][1, 3, 2, 4] - 2*\[CapitalIota][4][1, 3, 4, 2] + 
    \[CapitalIota][6][1, 4, 2, 3] + 2*\[CapitalIota][9][1, 2, 3, 4] + 
    \[CapitalIota][9][1, 3, 2, 4] + \[CapitalIota][10][1, 2, 3, 4] + 
    \[CapitalIota][10][1, 3, 2, 4] - 4*\[CapitalIota][14][1, 3, 2, 4] - 
    \[CapitalIota][26][1, 2, 3, 4] - 2*\[CapitalIota][30][1, 3, 2, 4]}, 
  {{3, 2, 2, 3, 0, 0}, 10*\[CapitalIota][1][1, 2, 3, 4] + 
    11*\[CapitalIota][1][1, 3, 2, 4] + \[CapitalIota][1][1, 4, 2, 3] + 
    \[CapitalIota][3][1, 2, 3, 4] + \[CapitalIota][3][1, 3, 2, 4] + 
    \[CapitalIota][3][1, 4, 2, 3] + \[CapitalIota][3][1, 4, 3, 2] - 
    \[CapitalIota][4][1, 2, 3, 4] - 2*\[CapitalIota][4][1, 2, 4, 3] - 
    \[CapitalIota][4][1, 3, 2, 4] - 2*\[CapitalIota][4][1, 3, 4, 2] + 
    \[CapitalIota][6][1, 4, 2, 3] + 2*\[CapitalIota][9][1, 2, 3, 4] + 
    2*\[CapitalIota][9][1, 3, 2, 4] + \[CapitalIota][10][1, 2, 3, 4] + 
    \[CapitalIota][10][1, 3, 2, 4] + \[CapitalIota][14][1, 3, 2, 4] + 
    \[CapitalIota][30][1, 3, 2, 4]/2}, {{3, 2, 3, 2, 0, 0}, 
   10*\[CapitalIota][1][1, 2, 3, 4] + 11*\[CapitalIota][1][1, 3, 2, 4] + 
    \[CapitalIota][1][1, 4, 2, 3] + \[CapitalIota][3][1, 2, 3, 4] + 
    \[CapitalIota][3][1, 3, 2, 4] + \[CapitalIota][3][1, 4, 2, 3] + 
    \[CapitalIota][3][1, 4, 3, 2] - \[CapitalIota][4][1, 2, 3, 4] - 
    2*\[CapitalIota][4][1, 2, 4, 3] - \[CapitalIota][4][1, 3, 2, 4] - 
    2*\[CapitalIota][4][1, 3, 4, 2] + \[CapitalIota][6][1, 4, 2, 3] + 
    2*\[CapitalIota][9][1, 2, 3, 4] + 2*\[CapitalIota][9][1, 3, 2, 4] + 
    \[CapitalIota][10][1, 2, 3, 4] + \[CapitalIota][10][1, 3, 2, 4] + 
    \[CapitalIota][14][1, 3, 2, 4] + \[CapitalIota][30][1, 3, 2, 4]/2}, 
  {{2, 2, 2, 2, 1, 1}, -4*\[CapitalIota][1][1, 2, 3, 4] - 
    4*\[CapitalIota][1][1, 3, 2, 4] + 2*\[CapitalIota][1][1, 4, 2, 3]}, 
  {{3, 1, 2, 2, 1, 1}, -5*\[CapitalIota][1][1, 2, 3, 4] - 
    10*\[CapitalIota][1][1, 3, 2, 4] + 2*\[CapitalIota][1][1, 4, 2, 3] + 
    \[CapitalIota][30][1, 3, 2, 4]}, {{3, 2, 1, 2, 1, 1}, 
   -5*\[CapitalIota][1][1, 2, 3, 4] - 4*\[CapitalIota][1][1, 3, 2, 4] - 
    4*\[CapitalIota][1][1, 4, 2, 3]}, {{3, 2, 2, 1, 1, 1}, 
   -5*\[CapitalIota][1][1, 2, 3, 4] - 4*\[CapitalIota][1][1, 3, 2, 4] - 
    4*\[CapitalIota][1][1, 4, 2, 3]}, {{3, 3, 1, 1, 1, 1}, 
   -5*\[CapitalIota][1][1, 2, 3, 4] - 5*\[CapitalIota][1][1, 3, 2, 4] - 
    10*\[CapitalIota][1][1, 4, 2, 3] + \[CapitalIota][30][1, 4, 2, 3]}, 
  {{0, 3, 3, 2, 2, 0}, 20*\[CapitalIota][1][1, 2, 3, 4] + 
    \[CapitalIota][1][1, 3, 2, 4] + \[CapitalIota][1][1, 4, 2, 3] + 
    2*\[CapitalIota][3][1, 3, 2, 4] + 2*\[CapitalIota][3][1, 4, 2, 3] - 
    2*\[CapitalIota][4][1, 2, 3, 4] - 2*\[CapitalIota][4][1, 2, 4, 3] + 
    6*\[CapitalIota][14][1, 2, 3, 4] - \[CapitalIota][16][1, 2, 3, 4] + 
    2*\[CapitalIota][30][1, 2, 3, 4]}, {{0, 3, 3, 3, 1, 0}, 
   20*\[CapitalIota][1][1, 2, 3, 4] - 5*\[CapitalIota][1][1, 3, 2, 4] + 
    2*\[CapitalIota][3][1, 3, 2, 4] + 2*\[CapitalIota][3][1, 4, 2, 3] - 
    2*\[CapitalIota][4][1, 2, 3, 4] - 2*\[CapitalIota][4][1, 2, 4, 3] - 
    \[CapitalIota][7][1, 3, 4, 2]/2 - 2*\[CapitalIota][9][1, 3, 2, 4] + 
    6*\[CapitalIota][14][1, 2, 3, 4] - \[CapitalIota][16][1, 2, 3, 4] + 
    2*\[CapitalIota][30][1, 2, 3, 4]}, {{2, 1, 3, 3, 1, 0}, 
   11*\[CapitalIota][1][1, 2, 3, 4] - 10*\[CapitalIota][1][1, 3, 2, 4] + 
    \[CapitalIota][3][1, 3, 2, 4] + \[CapitalIota][3][1, 4, 2, 3] - 
    \[CapitalIota][4][1, 2, 3, 4] - \[CapitalIota][4][1, 2, 4, 3] - 
    2*\[CapitalIota][9][1, 3, 2, 4] + \[CapitalIota][14][1, 2, 3, 4] + 
    \[CapitalIota][30][1, 2, 3, 4]/2 + \[CapitalIota][30][1, 3, 2, 4]}, 
  {{2, 3, 1, 3, 1, 0}, 11*\[CapitalIota][1][1, 2, 3, 4] - 
    5*\[CapitalIota][1][1, 3, 2, 4] - 5*\[CapitalIota][1][1, 4, 2, 3] + 
    \[CapitalIota][3][1, 3, 2, 4] + \[CapitalIota][3][1, 4, 2, 3] - 
    \[CapitalIota][4][1, 2, 3, 4] - \[CapitalIota][4][1, 2, 4, 3] - 
    \[CapitalIota][9][1, 3, 2, 4] - \[CapitalIota][9][1, 4, 2, 3] + 
    \[CapitalIota][14][1, 2, 3, 4] + \[CapitalIota][30][1, 2, 3, 4]/2}, 
  {{2, 3, 3, 1, 1, 0}, 11*\[CapitalIota][1][1, 2, 3, 4] - 
    5*\[CapitalIota][1][1, 3, 2, 4] - 5*\[CapitalIota][1][1, 4, 2, 3] + 
    \[CapitalIota][3][1, 3, 2, 4] + \[CapitalIota][3][1, 4, 2, 3] - 
    \[CapitalIota][4][1, 2, 3, 4] - \[CapitalIota][4][1, 2, 4, 3] - 
    \[CapitalIota][9][1, 3, 2, 4] - \[CapitalIota][9][1, 4, 2, 3] + 
    \[CapitalIota][14][1, 2, 3, 4] + \[CapitalIota][30][1, 2, 3, 4]/2}, 
  {{2, 2, 3, 3, 0, 0}, 11*\[CapitalIota][1][1, 2, 3, 4] + 
    11*\[CapitalIota][1][1, 3, 2, 4] + \[CapitalIota][3][1, 2, 3, 4] + 
    \[CapitalIota][3][1, 3, 2, 4] + \[CapitalIota][3][1, 4, 2, 3] + 
    \[CapitalIota][3][1, 4, 3, 2] - \[CapitalIota][4][1, 2, 3, 4] - 
    2*\[CapitalIota][4][1, 2, 4, 3] - \[CapitalIota][4][1, 3, 2, 4] - 
    2*\[CapitalIota][4][1, 3, 4, 2] + \[CapitalIota][6][1, 4, 2, 3] + 
    2*\[CapitalIota][9][1, 2, 3, 4] + 2*\[CapitalIota][9][1, 3, 2, 4] + 
    \[CapitalIota][10][1, 2, 3, 4] + \[CapitalIota][10][1, 3, 2, 4] + 
    \[CapitalIota][14][1, 2, 3, 4] + \[CapitalIota][14][1, 3, 2, 4] + 
    \[CapitalIota][30][1, 2, 3, 4]/2 + \[CapitalIota][30][1, 3, 2, 4]/2}, 
  {{3, 3, 1, 3, 0, 0}, 10*\[CapitalIota][1][1, 2, 3, 4] + 
    10*\[CapitalIota][1][1, 3, 2, 4] - 5*\[CapitalIota][1][1, 4, 2, 3] + 
    \[CapitalIota][3][1, 2, 3, 4] + \[CapitalIota][3][1, 3, 2, 4] + 
    \[CapitalIota][3][1, 4, 2, 3] + \[CapitalIota][3][1, 4, 3, 2] - 
    \[CapitalIota][4][1, 2, 3, 4] - 2*\[CapitalIota][4][1, 2, 4, 3] - 
    \[CapitalIota][4][1, 3, 2, 4] - 2*\[CapitalIota][4][1, 3, 4, 2] + 
    \[CapitalIota][6][1, 4, 2, 3] + 2*\[CapitalIota][9][1, 2, 3, 4] + 
    2*\[CapitalIota][9][1, 3, 2, 4] - \[CapitalIota][9][1, 4, 2, 3] - 
    \[CapitalIota][9][1, 4, 3, 2] + \[CapitalIota][10][1, 2, 3, 4] + 
    \[CapitalIota][10][1, 3, 2, 4]}, {{3, 3, 2, 2, 0, 0}, 
   10*\[CapitalIota][1][1, 2, 3, 4] + 10*\[CapitalIota][1][1, 3, 2, 4] + 
    2*\[CapitalIota][1][1, 4, 2, 3] + \[CapitalIota][3][1, 2, 3, 4] + 
    \[CapitalIota][3][1, 3, 2, 4] + \[CapitalIota][3][1, 4, 2, 3] + 
    \[CapitalIota][3][1, 4, 3, 2] - \[CapitalIota][4][1, 2, 3, 4] - 
    2*\[CapitalIota][4][1, 2, 4, 3] - \[CapitalIota][4][1, 3, 2, 4] - 
    2*\[CapitalIota][4][1, 3, 4, 2] + \[CapitalIota][6][1, 4, 2, 3] + 
    2*\[CapitalIota][9][1, 2, 3, 4] + 2*\[CapitalIota][9][1, 3, 2, 4] + 
    \[CapitalIota][10][1, 2, 3, 4] + \[CapitalIota][10][1, 3, 2, 4]}, 
  {{3, 3, 3, 1, 0, 0}, 10*\[CapitalIota][1][1, 2, 3, 4] + 
    10*\[CapitalIota][1][1, 3, 2, 4] - 5*\[CapitalIota][1][1, 4, 2, 3] + 
    \[CapitalIota][3][1, 2, 3, 4] + \[CapitalIota][3][1, 3, 2, 4] + 
    \[CapitalIota][3][1, 4, 2, 3] + \[CapitalIota][3][1, 4, 3, 2] - 
    \[CapitalIota][4][1, 2, 3, 4] - 2*\[CapitalIota][4][1, 2, 4, 3] - 
    \[CapitalIota][4][1, 3, 2, 4] - 2*\[CapitalIota][4][1, 3, 4, 2] + 
    \[CapitalIota][6][1, 4, 2, 3] + 2*\[CapitalIota][9][1, 2, 3, 4] + 
    2*\[CapitalIota][9][1, 3, 2, 4] - \[CapitalIota][9][1, 4, 2, 3] - 
    \[CapitalIota][9][1, 4, 3, 2] + \[CapitalIota][10][1, 2, 3, 4] + 
    \[CapitalIota][10][1, 3, 2, 4]}, {{0, 2, 3, 3, 2, 0}, 
   20*\[CapitalIota][1][1, 2, 3, 4] + 2*\[CapitalIota][1][1, 3, 2, 4] + 
    2*\[CapitalIota][3][1, 3, 2, 4] + 2*\[CapitalIota][3][1, 4, 2, 3] - 
    2*\[CapitalIota][4][1, 2, 3, 4] - 2*\[CapitalIota][4][1, 2, 4, 3] + 
    6*\[CapitalIota][14][1, 2, 3, 4] - \[CapitalIota][16][1, 2, 3, 4] + 
    2*\[CapitalIota][30][1, 2, 3, 4]}, {{2, 2, 2, 2, 2, 0}, 
   11*\[CapitalIota][1][1, 2, 3, 4] + 2*\[CapitalIota][1][1, 3, 2, 4] + 
    2*\[CapitalIota][1][1, 4, 2, 3] + \[CapitalIota][3][1, 3, 2, 4] + 
    \[CapitalIota][3][1, 4, 2, 3] - \[CapitalIota][4][1, 2, 3, 4] - 
    \[CapitalIota][4][1, 2, 4, 3] + \[CapitalIota][14][1, 2, 3, 4] + 
    \[CapitalIota][30][1, 2, 3, 4]/2}, {{1, 2, 2, 2, 2, 1}, 
   -10*\[CapitalIota][1][1, 2, 3, 4] + 2*\[CapitalIota][1][1, 3, 2, 4] + 
    2*\[CapitalIota][1][1, 4, 2, 3] + \[CapitalIota][30][1, 2, 3, 4]}, 
  {{1, 1, 3, 3, 1, 1}, -10*\[CapitalIota][1][1, 2, 3, 4] - 
    10*\[CapitalIota][1][1, 3, 2, 4] + \[CapitalIota][30][1, 2, 3, 4] + 
    \[CapitalIota][30][1, 3, 2, 4]}, {{3, 1, 3, 2, 1, 1}, 
   -5*\[CapitalIota][1][1, 2, 3, 4] - 10*\[CapitalIota][1][1, 3, 2, 4] + 
    \[CapitalIota][1][1, 4, 2, 3] + \[CapitalIota][30][1, 3, 2, 4]}, 
  {{3, 2, 2, 2, 1, 1}, -5*\[CapitalIota][1][1, 2, 3, 4] - 
    4*\[CapitalIota][1][1, 3, 2, 4] + 2*\[CapitalIota][1][1, 4, 2, 3]}, 
  {{2, 3, 2, 2, 2, 0}, 11*\[CapitalIota][1][1, 2, 3, 4] + 
    \[CapitalIota][1][1, 3, 2, 4] + 2*\[CapitalIota][1][1, 4, 2, 3] + 
    \[CapitalIota][3][1, 3, 2, 4] + \[CapitalIota][3][1, 4, 2, 3] - 
    \[CapitalIota][4][1, 2, 3, 4] - \[CapitalIota][4][1, 2, 4, 3] + 
    \[CapitalIota][14][1, 2, 3, 4] + \[CapitalIota][30][1, 2, 3, 4]/2}, 
  {{1, 3, 3, 3, 1, 0}, 5*\[CapitalIota][1][1, 2, 3, 4] - 
    5*\[CapitalIota][1][1, 3, 2, 4] + \[CapitalIota][3][1, 3, 2, 4] + 
    \[CapitalIota][3][1, 4, 2, 3] - \[CapitalIota][4][1, 2, 3, 4] - 
    \[CapitalIota][4][1, 2, 4, 3] - \[CapitalIota][9][1, 3, 2, 4] - 
    4*\[CapitalIota][14][1, 2, 3, 4] - 2*\[CapitalIota][30][1, 2, 3, 4]}, 
  {{2, 2, 3, 3, 1, 0}, 11*\[CapitalIota][1][1, 2, 3, 4] - 
    4*\[CapitalIota][1][1, 3, 2, 4] + \[CapitalIota][3][1, 3, 2, 4] + 
    \[CapitalIota][3][1, 4, 2, 3] - \[CapitalIota][4][1, 2, 3, 4] - 
    \[CapitalIota][4][1, 2, 4, 3] - \[CapitalIota][9][1, 3, 2, 4] + 
    \[CapitalIota][14][1, 2, 3, 4] + \[CapitalIota][30][1, 2, 3, 4]/2}, 
  {{2, 3, 2, 3, 1, 0}, 11*\[CapitalIota][1][1, 2, 3, 4] - 
    5*\[CapitalIota][1][1, 3, 2, 4] + \[CapitalIota][1][1, 4, 2, 3] + 
    \[CapitalIota][3][1, 3, 2, 4] + \[CapitalIota][3][1, 4, 2, 3] - 
    \[CapitalIota][4][1, 2, 3, 4] - \[CapitalIota][4][1, 2, 4, 3] - 
    \[CapitalIota][9][1, 3, 2, 4] + \[CapitalIota][14][1, 2, 3, 4] + 
    \[CapitalIota][30][1, 2, 3, 4]/2}, {{3, 2, 2, 3, 1, 0}, 
   10*\[CapitalIota][1][1, 2, 3, 4] - 4*\[CapitalIota][1][1, 3, 2, 4] + 
    \[CapitalIota][1][1, 4, 2, 3] + \[CapitalIota][3][1, 3, 2, 4] + 
    \[CapitalIota][3][1, 4, 2, 3] - \[CapitalIota][4][1, 2, 3, 4] - 
    \[CapitalIota][4][1, 2, 4, 3] - \[CapitalIota][9][1, 3, 2, 4]}, 
  {{2, 3, 3, 2, 1, 0}, 11*\[CapitalIota][1][1, 2, 3, 4] - 
    5*\[CapitalIota][1][1, 3, 2, 4] + \[CapitalIota][1][1, 4, 2, 3] + 
    \[CapitalIota][3][1, 3, 2, 4] + \[CapitalIota][3][1, 4, 2, 3] - 
    \[CapitalIota][4][1, 2, 3, 4] - \[CapitalIota][4][1, 2, 4, 3] - 
    \[CapitalIota][9][1, 3, 2, 4] + \[CapitalIota][14][1, 2, 3, 4] + 
    \[CapitalIota][30][1, 2, 3, 4]/2}, {{3, 2, 3, 2, 1, 0}, 
   10*\[CapitalIota][1][1, 2, 3, 4] - 4*\[CapitalIota][1][1, 3, 2, 4] + 
    \[CapitalIota][1][1, 4, 2, 3] + \[CapitalIota][3][1, 3, 2, 4] + 
    \[CapitalIota][3][1, 4, 2, 3] - \[CapitalIota][4][1, 2, 3, 4] - 
    \[CapitalIota][4][1, 2, 4, 3] - \[CapitalIota][9][1, 3, 2, 4]}, 
  {{3, 3, 2, 2, 1, 0}, 10*\[CapitalIota][1][1, 2, 3, 4] - 
    5*\[CapitalIota][1][1, 3, 2, 4] + 2*\[CapitalIota][1][1, 4, 2, 3] + 
    \[CapitalIota][3][1, 3, 2, 4] + \[CapitalIota][3][1, 4, 2, 3] - 
    \[CapitalIota][4][1, 2, 3, 4] - \[CapitalIota][4][1, 2, 4, 3] - 
    \[CapitalIota][9][1, 3, 2, 4]}, {{3, 2, 3, 3, 0, 0}, 
   10*\[CapitalIota][1][1, 2, 3, 4] + 11*\[CapitalIota][1][1, 3, 2, 4] + 
    \[CapitalIota][3][1, 2, 3, 4] + \[CapitalIota][3][1, 3, 2, 4] + 
    \[CapitalIota][3][1, 4, 2, 3] + \[CapitalIota][3][1, 4, 3, 2] - 
    \[CapitalIota][4][1, 2, 3, 4] - 2*\[CapitalIota][4][1, 2, 4, 3] - 
    \[CapitalIota][4][1, 3, 2, 4] - 2*\[CapitalIota][4][1, 3, 4, 2] + 
    \[CapitalIota][6][1, 4, 2, 3] + 2*\[CapitalIota][9][1, 2, 3, 4] + 
    2*\[CapitalIota][9][1, 3, 2, 4] + \[CapitalIota][10][1, 2, 3, 4] + 
    \[CapitalIota][10][1, 3, 2, 4] + \[CapitalIota][14][1, 3, 2, 4] + 
    \[CapitalIota][30][1, 3, 2, 4]/2}, {{1, 3, 2, 2, 2, 1}, 
   -10*\[CapitalIota][1][1, 2, 3, 4] + \[CapitalIota][1][1, 3, 2, 4] + 
    2*\[CapitalIota][1][1, 4, 2, 3] + \[CapitalIota][30][1, 2, 3, 4]}, 
  {{2, 1, 3, 3, 1, 1}, -4*\[CapitalIota][1][1, 2, 3, 4] - 
    10*\[CapitalIota][1][1, 3, 2, 4] + \[CapitalIota][30][1, 3, 2, 4]}, 
  {{2, 2, 2, 3, 1, 1}, -4*\[CapitalIota][1][1, 2, 3, 4] - 
    4*\[CapitalIota][1][1, 3, 2, 4] + \[CapitalIota][1][1, 4, 2, 3]}, 
  {{2, 2, 3, 2, 1, 1}, -4*\[CapitalIota][1][1, 2, 3, 4] - 
    4*\[CapitalIota][1][1, 3, 2, 4] + \[CapitalIota][1][1, 4, 2, 3]}, 
  {{3, 3, 1, 2, 1, 1}, -5*\[CapitalIota][1][1, 2, 3, 4] - 
    5*\[CapitalIota][1][1, 3, 2, 4] - 4*\[CapitalIota][1][1, 4, 2, 3]}, 
  {{3, 3, 2, 1, 1, 1}, -5*\[CapitalIota][1][1, 2, 3, 4] - 
    5*\[CapitalIota][1][1, 3, 2, 4] - 4*\[CapitalIota][1][1, 4, 2, 3]}, 
  {{0, 3, 3, 3, 2, 0}, 20*\[CapitalIota][1][1, 2, 3, 4] + 
    \[CapitalIota][1][1, 3, 2, 4] + 2*\[CapitalIota][3][1, 3, 2, 4] + 
    2*\[CapitalIota][3][1, 4, 2, 3] - 2*\[CapitalIota][4][1, 2, 3, 4] - 
    2*\[CapitalIota][4][1, 2, 4, 3] + 6*\[CapitalIota][14][1, 2, 3, 4] - 
    \[CapitalIota][16][1, 2, 3, 4] + 2*\[CapitalIota][30][1, 2, 3, 4]}, 
  {{1, 2, 3, 3, 2, 0}, 5*\[CapitalIota][1][1, 2, 3, 4] + 
    2*\[CapitalIota][1][1, 3, 2, 4] + \[CapitalIota][3][1, 3, 2, 4] + 
    \[CapitalIota][3][1, 4, 2, 3] - \[CapitalIota][4][1, 2, 3, 4] - 
    \[CapitalIota][4][1, 2, 4, 3] - 4*\[CapitalIota][14][1, 2, 3, 4] - 
    2*\[CapitalIota][30][1, 2, 3, 4]}, {{1, 3, 2, 3, 2, 0}, 
   5*\[CapitalIota][1][1, 2, 3, 4] + \[CapitalIota][1][1, 3, 2, 4] + 
    \[CapitalIota][1][1, 4, 2, 3] + \[CapitalIota][3][1, 3, 2, 4] + 
    \[CapitalIota][3][1, 4, 2, 3] - \[CapitalIota][4][1, 2, 3, 4] - 
    \[CapitalIota][4][1, 2, 4, 3] - 4*\[CapitalIota][14][1, 2, 3, 4] - 
    2*\[CapitalIota][30][1, 2, 3, 4]}, {{1, 3, 3, 2, 2, 0}, 
   5*\[CapitalIota][1][1, 2, 3, 4] + \[CapitalIota][1][1, 3, 2, 4] + 
    \[CapitalIota][1][1, 4, 2, 3] + \[CapitalIota][3][1, 3, 2, 4] + 
    \[CapitalIota][3][1, 4, 2, 3] - \[CapitalIota][4][1, 2, 3, 4] - 
    \[CapitalIota][4][1, 2, 4, 3] - 4*\[CapitalIota][14][1, 2, 3, 4] - 
    2*\[CapitalIota][30][1, 2, 3, 4]}, {{3, 1, 3, 3, 1, 0}, 
   10*\[CapitalIota][1][1, 2, 3, 4] - 10*\[CapitalIota][1][1, 3, 2, 4] + 
    \[CapitalIota][3][1, 3, 2, 4] + \[CapitalIota][3][1, 4, 2, 3] - 
    \[CapitalIota][4][1, 2, 3, 4] - \[CapitalIota][4][1, 2, 4, 3] - 
    2*\[CapitalIota][9][1, 3, 2, 4] + \[CapitalIota][30][1, 3, 2, 4]}, 
  {{3, 3, 1, 3, 1, 0}, 10*\[CapitalIota][1][1, 2, 3, 4] - 
    5*\[CapitalIota][1][1, 3, 2, 4] - 5*\[CapitalIota][1][1, 4, 2, 3] + 
    \[CapitalIota][3][1, 3, 2, 4] + \[CapitalIota][3][1, 4, 2, 3] - 
    \[CapitalIota][4][1, 2, 3, 4] - \[CapitalIota][4][1, 2, 4, 3] - 
    \[CapitalIota][9][1, 3, 2, 4] - \[CapitalIota][9][1, 4, 2, 3]}, 
  {{3, 3, 3, 1, 1, 0}, 10*\[CapitalIota][1][1, 2, 3, 4] - 
    5*\[CapitalIota][1][1, 3, 2, 4] - 5*\[CapitalIota][1][1, 4, 2, 3] + 
    \[CapitalIota][3][1, 3, 2, 4] + \[CapitalIota][3][1, 4, 2, 3] - 
    \[CapitalIota][4][1, 2, 3, 4] - \[CapitalIota][4][1, 2, 4, 3] - 
    \[CapitalIota][9][1, 3, 2, 4] - \[CapitalIota][9][1, 4, 2, 3]}, 
  {{3, 3, 2, 3, 0, 0}, 10*\[CapitalIota][1][1, 2, 3, 4] + 
    10*\[CapitalIota][1][1, 3, 2, 4] + \[CapitalIota][1][1, 4, 2, 3] + 
    \[CapitalIota][3][1, 2, 3, 4] + \[CapitalIota][3][1, 3, 2, 4] + 
    \[CapitalIota][3][1, 4, 2, 3] + \[CapitalIota][3][1, 4, 3, 2] - 
    \[CapitalIota][4][1, 2, 3, 4] - 2*\[CapitalIota][4][1, 2, 4, 3] - 
    \[CapitalIota][4][1, 3, 2, 4] - 2*\[CapitalIota][4][1, 3, 4, 2] + 
    \[CapitalIota][6][1, 4, 2, 3] + 2*\[CapitalIota][9][1, 2, 3, 4] + 
    2*\[CapitalIota][9][1, 3, 2, 4] + \[CapitalIota][10][1, 2, 3, 4] + 
    \[CapitalIota][10][1, 3, 2, 4]}, {{3, 3, 3, 2, 0, 0}, 
   10*\[CapitalIota][1][1, 2, 3, 4] + 10*\[CapitalIota][1][1, 3, 2, 4] + 
    \[CapitalIota][1][1, 4, 2, 3] + \[CapitalIota][3][1, 2, 3, 4] + 
    \[CapitalIota][3][1, 3, 2, 4] + \[CapitalIota][3][1, 4, 2, 3] + 
    \[CapitalIota][3][1, 4, 3, 2] - \[CapitalIota][4][1, 2, 3, 4] - 
    2*\[CapitalIota][4][1, 2, 4, 3] - \[CapitalIota][4][1, 3, 2, 4] - 
    2*\[CapitalIota][4][1, 3, 4, 2] + \[CapitalIota][6][1, 4, 2, 3] + 
    2*\[CapitalIota][9][1, 2, 3, 4] + 2*\[CapitalIota][9][1, 3, 2, 4] + 
    \[CapitalIota][10][1, 2, 3, 4] + \[CapitalIota][10][1, 3, 2, 4]}, 
  {{2, 2, 2, 2, 2, 1}, -4*\[CapitalIota][1][1, 2, 3, 4] + 
    2*\[CapitalIota][1][1, 3, 2, 4] + 2*\[CapitalIota][1][1, 4, 2, 3]}, 
  {{3, 2, 2, 2, 2, 0}, 10*\[CapitalIota][1][1, 2, 3, 4] + 
    2*\[CapitalIota][1][1, 3, 2, 4] + 2*\[CapitalIota][1][1, 4, 2, 3] + 
    \[CapitalIota][3][1, 3, 2, 4] + \[CapitalIota][3][1, 4, 2, 3] - 
    \[CapitalIota][4][1, 2, 3, 4] - \[CapitalIota][4][1, 2, 4, 3]}, 
  {{2, 3, 2, 2, 2, 1}, -4*\[CapitalIota][1][1, 2, 3, 4] + 
    \[CapitalIota][1][1, 3, 2, 4] + 2*\[CapitalIota][1][1, 4, 2, 3]}, 
  {{3, 2, 2, 3, 1, 1}, -5*\[CapitalIota][1][1, 2, 3, 4] - 
    4*\[CapitalIota][1][1, 3, 2, 4] + \[CapitalIota][1][1, 4, 2, 3]}, 
  {{3, 2, 3, 2, 1, 1}, -5*\[CapitalIota][1][1, 2, 3, 4] - 
    4*\[CapitalIota][1][1, 3, 2, 4] + \[CapitalIota][1][1, 4, 2, 3]}, 
  {{1, 3, 3, 3, 2, 0}, 5*\[CapitalIota][1][1, 2, 3, 4] + 
    \[CapitalIota][1][1, 3, 2, 4] + \[CapitalIota][3][1, 3, 2, 4] + 
    \[CapitalIota][3][1, 4, 2, 3] - \[CapitalIota][4][1, 2, 3, 4] - 
    \[CapitalIota][4][1, 2, 4, 3] - 4*\[CapitalIota][14][1, 2, 3, 4] - 
    2*\[CapitalIota][30][1, 2, 3, 4]}, {{3, 3, 2, 2, 2, 0}, 
   10*\[CapitalIota][1][1, 2, 3, 4] + \[CapitalIota][1][1, 3, 2, 4] + 
    2*\[CapitalIota][1][1, 4, 2, 3] + \[CapitalIota][3][1, 3, 2, 4] + 
    \[CapitalIota][3][1, 4, 2, 3] - \[CapitalIota][4][1, 2, 3, 4] - 
    \[CapitalIota][4][1, 2, 4, 3]}, {{2, 3, 3, 3, 1, 0}, 
   11*\[CapitalIota][1][1, 2, 3, 4] - 5*\[CapitalIota][1][1, 3, 2, 4] + 
    \[CapitalIota][3][1, 3, 2, 4] + \[CapitalIota][3][1, 4, 2, 3] - 
    \[CapitalIota][4][1, 2, 3, 4] - \[CapitalIota][4][1, 2, 4, 3] - 
    \[CapitalIota][9][1, 3, 2, 4] + \[CapitalIota][14][1, 2, 3, 4] + 
    \[CapitalIota][30][1, 2, 3, 4]/2}, {{3, 2, 3, 3, 1, 0}, 
   10*\[CapitalIota][1][1, 2, 3, 4] - 4*\[CapitalIota][1][1, 3, 2, 4] + 
    \[CapitalIota][3][1, 3, 2, 4] + \[CapitalIota][3][1, 4, 2, 3] - 
    \[CapitalIota][4][1, 2, 3, 4] - \[CapitalIota][4][1, 2, 4, 3] - 
    \[CapitalIota][9][1, 3, 2, 4]}, {{3, 3, 2, 3, 1, 0}, 
   10*\[CapitalIota][1][1, 2, 3, 4] - 5*\[CapitalIota][1][1, 3, 2, 4] + 
    \[CapitalIota][1][1, 4, 2, 3] + \[CapitalIota][3][1, 3, 2, 4] + 
    \[CapitalIota][3][1, 4, 2, 3] - \[CapitalIota][4][1, 2, 3, 4] - 
    \[CapitalIota][4][1, 2, 4, 3] - \[CapitalIota][9][1, 3, 2, 4]}, 
  {{3, 3, 3, 2, 1, 0}, 10*\[CapitalIota][1][1, 2, 3, 4] - 
    5*\[CapitalIota][1][1, 3, 2, 4] + \[CapitalIota][1][1, 4, 2, 3] + 
    \[CapitalIota][3][1, 3, 2, 4] + \[CapitalIota][3][1, 4, 2, 3] - 
    \[CapitalIota][4][1, 2, 3, 4] - \[CapitalIota][4][1, 2, 4, 3] - 
    \[CapitalIota][9][1, 3, 2, 4]}, {{1, 3, 3, 2, 2, 1}, 
   -10*\[CapitalIota][1][1, 2, 3, 4] + \[CapitalIota][1][1, 3, 2, 4] + 
    \[CapitalIota][1][1, 4, 2, 3] + \[CapitalIota][30][1, 2, 3, 4]}, 
  {{2, 2, 3, 3, 1, 1}, -4*\[CapitalIota][1][1, 2, 3, 4] - 
    4*\[CapitalIota][1][1, 3, 2, 4]}, {{3, 1, 3, 3, 1, 1}, 
   -5*\[CapitalIota][1][1, 2, 3, 4] - 10*\[CapitalIota][1][1, 3, 2, 4] + 
    \[CapitalIota][30][1, 3, 2, 4]}, {{3, 3, 2, 2, 1, 1}, 
   -5*\[CapitalIota][1][1, 2, 3, 4] - 5*\[CapitalIota][1][1, 3, 2, 4] + 
    2*\[CapitalIota][1][1, 4, 2, 3]}, {{2, 2, 3, 3, 2, 0}, 
   11*\[CapitalIota][1][1, 2, 3, 4] + 2*\[CapitalIota][1][1, 3, 2, 4] + 
    \[CapitalIota][3][1, 3, 2, 4] + \[CapitalIota][3][1, 4, 2, 3] - 
    \[CapitalIota][4][1, 2, 3, 4] - \[CapitalIota][4][1, 2, 4, 3] + 
    \[CapitalIota][14][1, 2, 3, 4] + \[CapitalIota][30][1, 2, 3, 4]/2}, 
  {{2, 3, 2, 3, 2, 0}, 11*\[CapitalIota][1][1, 2, 3, 4] + 
    \[CapitalIota][1][1, 3, 2, 4] + \[CapitalIota][1][1, 4, 2, 3] + 
    \[CapitalIota][3][1, 3, 2, 4] + \[CapitalIota][3][1, 4, 2, 3] - 
    \[CapitalIota][4][1, 2, 3, 4] - \[CapitalIota][4][1, 2, 4, 3] + 
    \[CapitalIota][14][1, 2, 3, 4] + \[CapitalIota][30][1, 2, 3, 4]/2}, 
  {{2, 3, 3, 2, 2, 0}, 11*\[CapitalIota][1][1, 2, 3, 4] + 
    \[CapitalIota][1][1, 3, 2, 4] + \[CapitalIota][1][1, 4, 2, 3] + 
    \[CapitalIota][3][1, 3, 2, 4] + \[CapitalIota][3][1, 4, 2, 3] - 
    \[CapitalIota][4][1, 2, 3, 4] - \[CapitalIota][4][1, 2, 4, 3] + 
    \[CapitalIota][14][1, 2, 3, 4] + \[CapitalIota][30][1, 2, 3, 4]/2}, 
  {{3, 3, 3, 3, 0, 0}, 10*\[CapitalIota][1][1, 2, 3, 4] + 
    10*\[CapitalIota][1][1, 3, 2, 4] + \[CapitalIota][3][1, 2, 3, 4] + 
    \[CapitalIota][3][1, 3, 2, 4] + \[CapitalIota][3][1, 4, 2, 3] + 
    \[CapitalIota][3][1, 4, 3, 2] - \[CapitalIota][4][1, 2, 3, 4] - 
    2*\[CapitalIota][4][1, 2, 4, 3] - \[CapitalIota][4][1, 3, 2, 4] - 
    2*\[CapitalIota][4][1, 3, 4, 2] + \[CapitalIota][6][1, 4, 2, 3] + 
    2*\[CapitalIota][9][1, 2, 3, 4] + 2*\[CapitalIota][9][1, 3, 2, 4] + 
    \[CapitalIota][10][1, 2, 3, 4] + \[CapitalIota][10][1, 3, 2, 4]}, 
  {{1, 2, 3, 3, 2, 1}, -10*\[CapitalIota][1][1, 2, 3, 4] + 
    2*\[CapitalIota][1][1, 3, 2, 4] + \[CapitalIota][30][1, 2, 3, 4]}, 
  {{3, 2, 2, 2, 2, 1}, -5*\[CapitalIota][1][1, 2, 3, 4] + 
    2*\[CapitalIota][1][1, 3, 2, 4] + 2*\[CapitalIota][1][1, 4, 2, 3]}, 
  {{3, 3, 1, 3, 1, 1}, -5*\[CapitalIota][1][1, 2, 3, 4] - 
    5*\[CapitalIota][1][1, 3, 2, 4] - 5*\[CapitalIota][1][1, 4, 2, 3]}, 
  {{3, 3, 3, 1, 1, 1}, -5*\[CapitalIota][1][1, 2, 3, 4] - 
    5*\[CapitalIota][1][1, 3, 2, 4] - 5*\[CapitalIota][1][1, 4, 2, 3]}, 
  {{0, 3, 3, 3, 3, 0}, 20*\[CapitalIota][1][1, 2, 3, 4] + 
    2*\[CapitalIota][3][1, 3, 2, 4] + 2*\[CapitalIota][3][1, 4, 2, 3] - 
    2*\[CapitalIota][4][1, 2, 3, 4] - 2*\[CapitalIota][4][1, 2, 4, 3] + 
    6*\[CapitalIota][14][1, 2, 3, 4] - \[CapitalIota][16][1, 2, 3, 4] + 
    2*\[CapitalIota][30][1, 2, 3, 4]}, {{2, 2, 2, 2, 2, 2}, 
   2*\[CapitalIota][1][1, 2, 3, 4] + 2*\[CapitalIota][1][1, 3, 2, 4] + 
    2*\[CapitalIota][1][1, 4, 2, 3]}, {{3, 3, 2, 2, 2, 1}, 
   -5*\[CapitalIota][1][1, 2, 3, 4] + \[CapitalIota][1][1, 3, 2, 4] + 
    2*\[CapitalIota][1][1, 4, 2, 3]}, {{3, 2, 3, 3, 1, 1}, 
   -5*\[CapitalIota][1][1, 2, 3, 4] - 4*\[CapitalIota][1][1, 3, 2, 4]}, 
  {{2, 3, 3, 3, 2, 0}, 11*\[CapitalIota][1][1, 2, 3, 4] + 
    \[CapitalIota][1][1, 3, 2, 4] + \[CapitalIota][3][1, 3, 2, 4] + 
    \[CapitalIota][3][1, 4, 2, 3] - \[CapitalIota][4][1, 2, 3, 4] - 
    \[CapitalIota][4][1, 2, 4, 3] + \[CapitalIota][14][1, 2, 3, 4] + 
    \[CapitalIota][30][1, 2, 3, 4]/2}, {{3, 3, 3, 3, 1, 0}, 
   10*\[CapitalIota][1][1, 2, 3, 4] - 5*\[CapitalIota][1][1, 3, 2, 4] + 
    \[CapitalIota][3][1, 3, 2, 4] + \[CapitalIota][3][1, 4, 2, 3] - 
    \[CapitalIota][4][1, 2, 3, 4] - \[CapitalIota][4][1, 2, 4, 3] - 
    \[CapitalIota][9][1, 3, 2, 4]}, {{1, 3, 3, 3, 2, 1}, 
   -10*\[CapitalIota][1][1, 2, 3, 4] + \[CapitalIota][1][1, 3, 2, 4] + 
    \[CapitalIota][30][1, 2, 3, 4]}, {{2, 2, 3, 3, 2, 1}, 
   -4*\[CapitalIota][1][1, 2, 3, 4] + 2*\[CapitalIota][1][1, 3, 2, 4]}, 
  {{2, 3, 2, 3, 2, 1}, -4*\[CapitalIota][1][1, 2, 3, 4] + 
    \[CapitalIota][1][1, 3, 2, 4] + \[CapitalIota][1][1, 4, 2, 3]}, 
  {{2, 3, 3, 2, 2, 1}, -4*\[CapitalIota][1][1, 2, 3, 4] + 
    \[CapitalIota][1][1, 3, 2, 4] + \[CapitalIota][1][1, 4, 2, 3]}, 
  {{3, 3, 2, 3, 1, 1}, -5*\[CapitalIota][1][1, 2, 3, 4] - 
    5*\[CapitalIota][1][1, 3, 2, 4] + \[CapitalIota][1][1, 4, 2, 3]}, 
  {{3, 3, 3, 2, 1, 1}, -5*\[CapitalIota][1][1, 2, 3, 4] - 
    5*\[CapitalIota][1][1, 3, 2, 4] + \[CapitalIota][1][1, 4, 2, 3]}, 
  {{3, 2, 3, 3, 2, 0}, 10*\[CapitalIota][1][1, 2, 3, 4] + 
    2*\[CapitalIota][1][1, 3, 2, 4] + \[CapitalIota][3][1, 3, 2, 4] + 
    \[CapitalIota][3][1, 4, 2, 3] - \[CapitalIota][4][1, 2, 3, 4] - 
    \[CapitalIota][4][1, 2, 4, 3]}, {{3, 3, 2, 3, 2, 0}, 
   10*\[CapitalIota][1][1, 2, 3, 4] + \[CapitalIota][1][1, 3, 2, 4] + 
    \[CapitalIota][1][1, 4, 2, 3] + \[CapitalIota][3][1, 3, 2, 4] + 
    \[CapitalIota][3][1, 4, 2, 3] - \[CapitalIota][4][1, 2, 3, 4] - 
    \[CapitalIota][4][1, 2, 4, 3]}, {{3, 3, 3, 2, 2, 0}, 
   10*\[CapitalIota][1][1, 2, 3, 4] + \[CapitalIota][1][1, 3, 2, 4] + 
    \[CapitalIota][1][1, 4, 2, 3] + \[CapitalIota][3][1, 3, 2, 4] + 
    \[CapitalIota][3][1, 4, 2, 3] - \[CapitalIota][4][1, 2, 3, 4] - 
    \[CapitalIota][4][1, 2, 4, 3]}, {{3, 2, 2, 2, 2, 2}, 
   \[CapitalIota][1][1, 2, 3, 4] + 2*\[CapitalIota][1][1, 3, 2, 4] + 
    2*\[CapitalIota][1][1, 4, 2, 3]}, {{1, 3, 3, 3, 3, 0}, 
   5*\[CapitalIota][1][1, 2, 3, 4] + \[CapitalIota][3][1, 3, 2, 4] + 
    \[CapitalIota][3][1, 4, 2, 3] - \[CapitalIota][4][1, 2, 3, 4] - 
    \[CapitalIota][4][1, 2, 4, 3] - 4*\[CapitalIota][14][1, 2, 3, 4] - 
    2*\[CapitalIota][30][1, 2, 3, 4]}, {{2, 3, 3, 3, 2, 1}, 
   -4*\[CapitalIota][1][1, 2, 3, 4] + \[CapitalIota][1][1, 3, 2, 4]}, 
  {{3, 3, 3, 3, 2, 0}, 10*\[CapitalIota][1][1, 2, 3, 4] + 
    \[CapitalIota][1][1, 3, 2, 4] + \[CapitalIota][3][1, 3, 2, 4] + 
    \[CapitalIota][3][1, 4, 2, 3] - \[CapitalIota][4][1, 2, 3, 4] - 
    \[CapitalIota][4][1, 2, 4, 3]}, {{3, 3, 2, 2, 2, 2}, 
   \[CapitalIota][1][1, 2, 3, 4] + \[CapitalIota][1][1, 3, 2, 4] + 
    2*\[CapitalIota][1][1, 4, 2, 3]}, {{3, 2, 3, 3, 2, 1}, 
   -5*\[CapitalIota][1][1, 2, 3, 4] + 2*\[CapitalIota][1][1, 3, 2, 4]}, 
  {{3, 3, 2, 3, 2, 1}, -5*\[CapitalIota][1][1, 2, 3, 4] + 
    \[CapitalIota][1][1, 3, 2, 4] + \[CapitalIota][1][1, 4, 2, 3]}, 
  {{3, 3, 3, 2, 2, 1}, -5*\[CapitalIota][1][1, 2, 3, 4] + 
    \[CapitalIota][1][1, 3, 2, 4] + \[CapitalIota][1][1, 4, 2, 3]}, 
  {{3, 3, 3, 3, 1, 1}, -5*\[CapitalIota][1][1, 2, 3, 4] - 
    5*\[CapitalIota][1][1, 3, 2, 4]}, {{2, 3, 3, 3, 3, 0}, 
   11*\[CapitalIota][1][1, 2, 3, 4] + \[CapitalIota][3][1, 3, 2, 4] + 
    \[CapitalIota][3][1, 4, 2, 3] - \[CapitalIota][4][1, 2, 3, 4] - 
    \[CapitalIota][4][1, 2, 4, 3] + \[CapitalIota][14][1, 2, 3, 4] + 
    \[CapitalIota][30][1, 2, 3, 4]/2}, {{2, 2, 3, 3, 2, 2}, 
   2*\[CapitalIota][1][1, 2, 3, 4] + 2*\[CapitalIota][1][1, 3, 2, 4]}, 
  {{1, 3, 3, 3, 3, 1}, -10*\[CapitalIota][1][1, 2, 3, 4] + 
    \[CapitalIota][30][1, 2, 3, 4]}, {{3, 3, 3, 3, 2, 1}, 
   -5*\[CapitalIota][1][1, 2, 3, 4] + \[CapitalIota][1][1, 3, 2, 4]}, 
  {{3, 2, 3, 3, 2, 2}, \[CapitalIota][1][1, 2, 3, 4] + 
    2*\[CapitalIota][1][1, 3, 2, 4]}, {{2, 3, 3, 3, 3, 1}, 
   -4*\[CapitalIota][1][1, 2, 3, 4]}, {{3, 3, 3, 3, 3, 0}, 
   10*\[CapitalIota][1][1, 2, 3, 4] + \[CapitalIota][3][1, 3, 2, 4] + 
    \[CapitalIota][3][1, 4, 2, 3] - \[CapitalIota][4][1, 2, 3, 4] - 
    \[CapitalIota][4][1, 2, 4, 3]}, {{3, 3, 2, 3, 2, 2}, 
   \[CapitalIota][1][1, 2, 3, 4] + \[CapitalIota][1][1, 3, 2, 4] + 
    \[CapitalIota][1][1, 4, 2, 3]}, {{3, 3, 3, 2, 2, 2}, 
   \[CapitalIota][1][1, 2, 3, 4] + \[CapitalIota][1][1, 3, 2, 4] + 
    \[CapitalIota][1][1, 4, 2, 3]}, {{3, 3, 3, 3, 2, 2}, 
   \[CapitalIota][1][1, 2, 3, 4] + \[CapitalIota][1][1, 3, 2, 4]}, 
  {{3, 3, 3, 3, 3, 1}, -5*\[CapitalIota][1][1, 2, 3, 4]}, 
  {{2, 3, 3, 3, 3, 2}, 2*\[CapitalIota][1][1, 2, 3, 4]}, 
  {{3, 3, 3, 3, 3, 2}, \[CapitalIota][1][1, 2, 3, 4]}, 
  {{3, 3, 3, 3, 3, 3}, 0}}, 
 {{\[CapitalIota][1], (x[2, 8]^2*x[3, 4])/(x[1, 8]*x[2, 5]*x[2, 6]*x[2, 7]*
     x[3, 5]*x[3, 8]*x[4, 6]*x[4, 8]*x[5, 7]*x[5, 8]*x[6, 7]*x[6, 8]*
     x[7, 8]), {{{u, v}, (5*Y^2*Zeta[5])/3 + (5*Y^3*Zeta[5])/2 + 
      (35*Y^4*Zeta[5])/12 + 70*Zeta[7] + 35*Y*Zeta[7] + (70*Y^2*Zeta[7])/3 + 
      (35*Y^3*Zeta[7])/2 + 14*Y^4*Zeta[7]}, {{u^(-1), v/u}, 
     70 + (4445*Y)/128 + (20774525*Y^2)/839808 + (1416146815*Y^3)/71663616 + 
      (46745461567187*Y^4)/2799360000000 - 35*Log[u] - (2525*Y*Log[u])/128 - 
      (514505*Y^2*Log[u])/34992 - (143878229*Y^3*Log[u])/11943936 - 
      (120754772347*Y^4*Log[u])/11664000000 + (15*Log[u]^2)/2 + 
      (625*Y*Log[u]^2)/128 + (29969*Y^2*Log[u]^2)/7776 + 
      (6496579*Y^3*Log[u]^2)/1990656 + (2230276373*Y^4*Log[u]^2)/777600000 - 
      (5*Log[u]^3)/6 - (41*Y*Log[u]^3)/64 - (3179*Y^2*Log[u]^3)/5832 - 
      (240427*Y^3*Log[u]^3)/497664 - (8517059*Y^4*Log[u]^3)/19440000 + 
      Log[u]^4/24 + (5*Y*Log[u]^4)/128 + (575*Y^2*Log[u]^4)/15552 + 
      (5845*Y^3*Log[u]^4)/165888 + (874853*Y^4*Log[u]^4)/25920000}, 
    {{v^(-1), u/v}, 70 + (4445*Y)/128 + (20774525*Y^2)/839808 + 
      (1416146815*Y^3)/71663616 + (46745461567187*Y^4)/2799360000000 - 
      35*Log[u] - (2525*Y*Log[u])/128 - (514505*Y^2*Log[u])/34992 - 
      (143878229*Y^3*Log[u])/11943936 - (120754772347*Y^4*Log[u])/
       11664000000 + (15*Log[u]^2)/2 + (625*Y*Log[u]^2)/128 + 
      (29969*Y^2*Log[u]^2)/7776 + (6496579*Y^3*Log[u]^2)/1990656 + 
      (2230276373*Y^4*Log[u]^2)/777600000 - (5*Log[u]^3)/6 - 
      (41*Y*Log[u]^3)/64 - (3179*Y^2*Log[u]^3)/5832 - 
      (240427*Y^3*Log[u]^3)/497664 - (8517059*Y^4*Log[u]^3)/19440000 + 
      Log[u]^4/24 + (5*Y*Log[u]^4)/128 + (575*Y^2*Log[u]^4)/15552 + 
      (5845*Y^3*Log[u]^4)/165888 + (874853*Y^4*Log[u]^4)/25920000}, 
    {{u/v, v^(-1)}, (5*Y^2*Zeta[5])/3 + (5*Y^3*Zeta[5])/2 + 
      (35*Y^4*Zeta[5])/12 + 70*Zeta[7] + 35*Y*Zeta[7] + (70*Y^2*Zeta[7])/3 + 
      (35*Y^3*Zeta[7])/2 + 14*Y^4*Zeta[7]}, {{v/u, u^(-1)}, 
     70 + (35*Y)/128 + (70*Y^2)/6561 + (35*Y^3)/32768 + (14*Y^4)/78125 - 
      35*Log[u] - (35*Y*Log[u])/128 - (35*Y^2*Log[u])/2187 - 
      (35*Y^3*Log[u])/16384 - (7*Y^4*Log[u])/15625 + (15*Log[u]^2)/2 + 
      (15*Y*Log[u]^2)/128 + (5*Y^2*Log[u]^2)/486 + (15*Y^3*Log[u]^2)/8192 + 
      (3*Y^4*Log[u]^2)/6250 - (5*Log[u]^3)/6 - (5*Y*Log[u]^3)/192 - 
      (5*Y^2*Log[u]^3)/1458 - (5*Y^3*Log[u]^3)/6144 - (Y^4*Log[u]^3)/3750 + 
      Log[u]^4/24 + (Y*Log[u]^4)/384 + (Y^2*Log[u]^4)/1944 + 
      (Y^3*Log[u]^4)/6144 + (Y^4*Log[u]^4)/15000}, 
    {{v, u}, 70 + (35*Y)/128 + (70*Y^2)/6561 + (35*Y^3)/32768 + 
      (14*Y^4)/78125 - 35*Log[u] - (35*Y*Log[u])/128 - (35*Y^2*Log[u])/2187 - 
      (35*Y^3*Log[u])/16384 - (7*Y^4*Log[u])/15625 + (15*Log[u]^2)/2 + 
      (15*Y*Log[u]^2)/128 + (5*Y^2*Log[u]^2)/486 + (15*Y^3*Log[u]^2)/8192 + 
      (3*Y^4*Log[u]^2)/6250 - (5*Log[u]^3)/6 - (5*Y*Log[u]^3)/192 - 
      (5*Y^2*Log[u]^3)/1458 - (5*Y^3*Log[u]^3)/6144 - (Y^4*Log[u]^3)/3750 + 
      Log[u]^4/24 + (Y*Log[u]^4)/384 + (Y^2*Log[u]^4)/1944 + 
      (Y^3*Log[u]^4)/6144 + (Y^4*Log[u]^4)/15000}}}, 
  {\[CapitalIota][3], (x[1, 8]*x[2, 4]*x[3, 7])/(x[1, 6]*x[1, 7]*x[2, 5]*
     x[2, 7]*x[3, 5]*x[3, 8]*x[4, 6]*x[4, 8]*x[5, 7]*x[5, 8]*x[6, 7]*x[6, 8]*
     x[7, 8]), {{{u, v}, 28 + (183*Y)/16 + (363179*Y^2)/46656 + 
      (18472561*Y^3)/2985984 + (111141971627*Y^4)/20995200000 - 28*Log[u] - 
      (135*Y*Log[u])/8 - (307375*Y^2*Log[u])/23328 - 
      (16629911*Y^3*Log[u])/1492992 - (137173722139*Y^4*Log[u])/13996800000 + 
      9*Log[u]^2 + (13*Y*Log[u]^2)/2 + (84067*Y^2*Log[u]^2)/15552 + 
      (1174595*Y^3*Log[u]^2)/248832 + (73172107*Y^4*Log[u]^2)/17280000 - 
      (4*Log[u]^3)/3 - (9*Y*Log[u]^3)/8 - (647*Y^2*Log[u]^3)/648 - 
      (9391*Y^3*Log[u]^3)/10368 - (97212493*Y^4*Log[u]^3)/116640000 + 
      Log[u]^4/12 + (Y*Log[u]^4)/12 + (419*Y^2*Log[u]^4)/5184 + 
      (1615*Y^3*Log[u]^4)/20736 + (583253*Y^4*Log[u]^4)/7776000 - 
      40*Zeta[3] - (107*Y*Zeta[3])/4 - (10223*Y^2*Zeta[3])/486 - 
      (183547*Y^3*Zeta[3])/10368 - (6265709*Y^4*Zeta[3])/405000 + 
      8*Log[u]*Zeta[3] + (13*Y*Log[u]*Zeta[3])/2 + (458*Y^2*Log[u]*Zeta[3])/
       81 + (4399*Y^3*Log[u]*Zeta[3])/864 + (631853*Y^4*Log[u]*Zeta[3])/
       135000 + 80*Zeta[5] + 50*Y*Zeta[5] + (1025*Y^2*Zeta[5])/27 + 
      (125*Y^3*Zeta[5])/4 + (2689*Y^4*Zeta[5])/100 - 20*Log[u]*Zeta[5] - 
      15*Y*Log[u]*Zeta[5] - (110*Y^2*Log[u]*Zeta[5])/9 - 
      (125*Y^3*Log[u]*Zeta[5])/12 - (137*Y^4*Log[u]*Zeta[5])/15}, 
    {{u^(-1), v/u}, Y^4/2880 + (Y^3*Zeta[3])/9 + (2*Y^4*Zeta[3])/9 - 
      6*Y*Zeta[3]^2 - 6*Y^2*Zeta[3]^2 - (11*Y^3*Zeta[3]^2)/2 - 
      5*Y^4*Zeta[3]^2 + (15*Y*Zeta[5])/2 + (35*Y^2*Zeta[5])/4 + 
      (1235*Y^3*Zeta[5])/144 + (1165*Y^4*Zeta[5])/144 + (441*Zeta[7])/8 + 
      (441*Y*Zeta[7])/16 + (147*Y^2*Zeta[7])/8 + (441*Y^3*Zeta[7])/32 + 
      (441*Y^4*Zeta[7])/40}, {{v^(-1), u/v}, 70 + (63*Y)/128 + 
      (414511*Y^2)/419904 + (5607277*Y^3)/7962624 + 
      (38141869717*Y^4)/77760000000 - 35*Log[u] + (321*Y*Log[u])/128 + 
      (13049*Y^2*Log[u])/17496 + (132923*Y^3*Log[u])/442368 + 
      (16146991*Y^4*Log[u])/108000000 + (15*Log[u]^2)/2 - 
      (125*Y*Log[u]^2)/128 - (101*Y^2*Log[u]^2)/243 - 
      (141421*Y^3*Log[u]^2)/663552 - (4112273*Y^4*Log[u]^2)/32400000 - 
      (5*Log[u]^3)/6 + (9*Y*Log[u]^3)/64 + (869*Y^2*Log[u]^3)/11664 + 
      (785*Y^3*Log[u]^3)/18432 + (58499*Y^4*Log[u]^3)/2160000 + Log[u]^4/24 - 
      (Y*Log[u]^4)/128 - (41*Y^2*Log[u]^4)/7776 - (187*Y^3*Log[u]^4)/55296 - 
      (4981*Y^4*Log[u]^4)/2160000 + 20*Zeta[3] - (27*Y*Zeta[3])/8 - 
      (869*Y^2*Zeta[3])/486 - (785*Y^3*Zeta[3])/768 - 
      (58499*Y^4*Zeta[3])/90000 - 4*Log[u]*Zeta[3] + (3*Y*Log[u]*Zeta[3])/4 + 
      (41*Y^2*Log[u]*Zeta[3])/81 + (187*Y^3*Log[u]*Zeta[3])/576 + 
      (4981*Y^4*Log[u]*Zeta[3])/22500 - 40*Zeta[5] - 5*Y*Zeta[5] - 
      (40*Y^2*Zeta[5])/27 - (5*Y^3*Zeta[5])/8 - (8*Y^4*Zeta[5])/25}, 
    {{u/v, v^(-1)}, 28 - (183*Y)/16 - (150037*Y^2)/46656 - 
      (1295675*Y^3)/995328 - (27412366121*Y^4)/41990400000 - 28*Log[u] + 
      (55*Y*Log[u])/8 + (60041*Y^2*Log[u])/23328 + (1872791*Y^3*Log[u])/
       1492992 + (10139702861*Y^4*Log[u])/13996800000 + 9*Log[u]^2 - 
      (3*Y*Log[u]^2)/2 - (11189*Y^2*Log[u]^2)/15552 - 
      (98291*Y^3*Log[u]^2)/248832 - (38183537*Y^4*Log[u]^2)/155520000 - 
      (4*Log[u]^3)/3 + (Y*Log[u]^3)/8 + (55*Y^2*Log[u]^3)/648 + 
      (551*Y^3*Log[u]^3)/10368 + (4150007*Y^4*Log[u]^3)/116640000 + 
      Log[u]^4/12 - (13*Y^2*Log[u]^4)/5184 - (43*Y^3*Log[u]^4)/20736 - 
      (12247*Y^4*Log[u]^4)/7776000 - 40*Zeta[3] - (21*Y*Zeta[3])/4 - 
      (989*Y^2*Zeta[3])/486 - (415*Y^3*Zeta[3])/384 - 
      (60227*Y^4*Zeta[3])/90000 + 8*Log[u]*Zeta[3] + (3*Y*Log[u]*Zeta[3])/2 + 
      (53*Y^2*Log[u]*Zeta[3])/81 + (107*Y^3*Log[u]*Zeta[3])/288 + 
      (5413*Y^4*Log[u]*Zeta[3])/22500 + 80*Zeta[5] + 10*Y*Zeta[5] + 
      (80*Y^2*Zeta[5])/27 + (5*Y^3*Zeta[5])/4 + (16*Y^4*Zeta[5])/25 - 
      20*Log[u]*Zeta[5] - 5*Y*Log[u]*Zeta[5] - (20*Y^2*Log[u]*Zeta[5])/9 - 
      (5*Y^3*Log[u]*Zeta[5])/4 - (4*Y^4*Log[u]*Zeta[5])/5}, 
    {{v/u, u^(-1)}, Y^4/2880 - (Y^3*Zeta[3])/9 - (2*Y^4*Zeta[3])/9 + 
      6*Y*Zeta[3]^2 + 6*Y^2*Zeta[3]^2 + (11*Y^3*Zeta[3]^2)/2 + 
      5*Y^4*Zeta[3]^2 - (15*Y*Zeta[5])/2 - (25*Y^2*Zeta[5])/4 - 
      (695*Y^3*Zeta[5])/144 - (535*Y^4*Zeta[5])/144 + (441*Zeta[7])/8 + 
      (441*Y*Zeta[7])/16 + (147*Y^2*Zeta[7])/8 + (441*Y^3*Zeta[7])/32 + 
      (441*Y^4*Zeta[7])/40}, {{v, u}, 70 + (4417*Y)/128 + 
      (18891455*Y^2)/839808 + (1163356075*Y^3)/71663616 + 
      (34602100669187*Y^4)/2799360000000 - 35*Log[u] - (2881*Y*Log[u])/128 - 
      (605945*Y^2*Log[u])/34992 - (170680121*Y^3*Log[u])/11943936 - 
      (143050015597*Y^4*Log[u])/11664000000 + (15*Log[u]^2)/2 + 
      (765*Y*Log[u]^2)/128 + (39779*Y^2*Log[u]^2)/7776 + 
      (9014215*Y^3*Log[u]^2)/1990656 + (3183664823*Y^4*Log[u]^2)/777600000 - 
      (5*Log[u]^3)/6 - (155*Y*Log[u]^3)/192 - (8851*Y^2*Log[u]^3)/11664 - 
      (354187*Y^3*Log[u]^3)/497664 - (13019759*Y^4*Log[u]^3)/19440000 + 
      Log[u]^4/24 + (19*Y*Log[u]^4)/384 + (809*Y^2*Log[u]^4)/15552 + 
      (8737*Y^3*Log[u]^4)/165888 + (1360853*Y^4*Log[u]^4)/25920000 + 
      20*Zeta[3] + (155*Y*Zeta[3])/8 + (8851*Y^2*Zeta[3])/486 + 
      (354187*Y^3*Zeta[3])/20736 + (13019759*Y^4*Zeta[3])/810000 - 
      4*Log[u]*Zeta[3] - (19*Y*Log[u]*Zeta[3])/4 - (809*Y^2*Log[u]*Zeta[3])/
       162 - (8737*Y^3*Log[u]*Zeta[3])/1728 - (1360853*Y^4*Log[u]*Zeta[3])/
       270000 - 40*Zeta[5] - 35*Y*Zeta[5] - (850*Y^2*Zeta[5])/27 - 
      (2075*Y^3*Zeta[5])/72 - (12019*Y^4*Zeta[5])/450}}}, 
  {\[CapitalIota][4], x[3, 4]/(x[1, 5]*x[2, 6]*x[3, 5]*x[3, 7]*x[4, 6]*
     x[4, 8]*x[5, 7]*x[5, 8]*x[6, 7]*x[6, 8]*x[7, 8]), 
   {{{u, v}, Y^4/2880 - (15*Y*Zeta[5])/2 - (25*Y^2*Zeta[5])/4 - 
      (245*Y^3*Zeta[5])/48 - (205*Y^4*Zeta[5])/48 + (441*Zeta[7])/8 + 
      (441*Y*Zeta[7])/16 + (147*Y^2*Zeta[7])/8 + (441*Y^3*Zeta[7])/32 + 
      (441*Y^4*Zeta[7])/40}, {{u^(-1), v/u}, 70 + (3465*Y)/128 + 
      (14046647*Y^2)/839808 + (868162051*Y^3)/71663616 + 
      (26605042480187*Y^4)/2799360000000 - 35*Log[u] - (1929*Y*Log[u])/128 - 
      (41857*Y^2*Log[u])/4374 - (83734529*Y^3*Log[u])/11943936 - 
      (64540025347*Y^4*Log[u])/11664000000 + (15*Log[u]^2)/2 + 
      (469*Y*Log[u]^2)/128 + (18809*Y^2*Log[u]^2)/7776 + 
      (3591055*Y^3*Log[u]^2)/1990656 + (1118240423*Y^4*Log[u]^2)/777600000 - 
      (5*Log[u]^3)/6 - (91*Y*Log[u]^3)/192 - (3865*Y^2*Log[u]^3)/11664 - 
      (126667*Y^3*Log[u]^3)/497664 - (4014359*Y^4*Log[u]^3)/19440000 + 
      Log[u]^4/24 + (11*Y*Log[u]^4)/384 + (341*Y^2*Log[u]^4)/15552 + 
      (2953*Y^3*Log[u]^4)/165888 + (388853*Y^4*Log[u]^4)/25920000 - 
      20*Zeta[3] - (91*Y*Zeta[3])/8 - (3865*Y^2*Zeta[3])/486 - 
      (126667*Y^3*Zeta[3])/20736 - (4014359*Y^4*Zeta[3])/810000 + 
      4*Log[u]*Zeta[3] + (11*Y*Log[u]*Zeta[3])/4 + (341*Y^2*Log[u]*Zeta[3])/
       162 + (2953*Y^3*Log[u]*Zeta[3])/1728 + (388853*Y^4*Log[u]*Zeta[3])/
       270000}, {{v^(-1), u/v}, (-31*Y^2)/432 - (9*Y^3)/64 - 
      (684079*Y^4)/3456000 + (Y^2*Log[u])/72 + (25*Y^3*Log[u])/864 + 
      (7363*Y^4*Log[u])/172800 + 4*Y*Zeta[3] + (277*Y^2*Zeta[3])/54 + 
      (395*Y^3*Zeta[3])/72 + (5003*Y^4*Zeta[3])/900 - Y*Log[u]*Zeta[3] - 
      (13*Y^2*Log[u]*Zeta[3])/9 - (241*Y^3*Log[u]*Zeta[3])/144 - 
      (9*Y^4*Log[u]*Zeta[3])/5 + 40*Zeta[5] + 15*Y*Zeta[5] + 
      (175*Y^2*Zeta[5])/27 + (175*Y^3*Zeta[5])/72 + (163*Y^4*Zeta[5])/900 - 
      20*Log[u]*Zeta[5] - 15*Y*Log[u]*Zeta[5] - (110*Y^2*Log[u]*Zeta[5])/9 - 
      (125*Y^3*Log[u]*Zeta[5])/12 - (137*Y^4*Log[u]*Zeta[5])/15}, 
    {{u/v, v^(-1)}, Y^4/2880 + (15*Y*Zeta[5])/2 + (35*Y^2*Zeta[5])/4 + 
      (425*Y^3*Zeta[5])/48 + (415*Y^4*Zeta[5])/48 + (441*Zeta[7])/8 + 
      (441*Y*Zeta[7])/16 + (147*Y^2*Zeta[7])/8 + (441*Y^3*Zeta[7])/32 + 
      (441*Y^4*Zeta[7])/40}, {{v/u, u^(-1)}, 70 + (1015*Y)/128 + 
      (1115143*Y^2)/419904 + (10311125*Y^3)/7962624 + 
      (6571488413*Y^4)/8640000000 - 35*Log[u] - (631*Y*Log[u])/128 - 
      (61481*Y^2*Log[u])/34992 - (3507541*Y^3*Log[u])/3981312 - 
      (1021949537*Y^4*Log[u])/1944000000 + (15*Log[u]^2)/2 + 
      (171*Y*Log[u]^2)/128 + (1993*Y^2*Log[u]^2)/3888 + 
      (58793*Y^3*Log[u]^2)/221184 + (3490793*Y^4*Log[u]^2)/21600000 - 
      (5*Log[u]^3)/6 - (37*Y*Log[u]^3)/192 - (949*Y^2*Log[u]^3)/11664 - 
      (815*Y^3*Log[u]^3)/18432 - (59651*Y^4*Log[u]^3)/2160000 + Log[u]^4/24 + 
      (5*Y*Log[u]^4)/384 + (49*Y^2*Log[u]^4)/7776 + (205*Y^3*Log[u]^4)/
       55296 + (5269*Y^4*Log[u]^4)/2160000 - 20*Zeta[3] - (37*Y*Zeta[3])/8 - 
      (949*Y^2*Zeta[3])/486 - (815*Y^3*Zeta[3])/768 - 
      (59651*Y^4*Zeta[3])/90000 + 4*Log[u]*Zeta[3] + (5*Y*Log[u]*Zeta[3])/4 + 
      (49*Y^2*Log[u]*Zeta[3])/81 + (205*Y^3*Log[u]*Zeta[3])/576 + 
      (5269*Y^4*Log[u]*Zeta[3])/22500}, 
    {{v, u}, (-31*Y^2)/432 - (35*Y^3)/576 - (160079*Y^4)/3456000 + 
      (Y^2*Log[u])/72 + (11*Y^3*Log[u])/864 + (1763*Y^4*Log[u])/172800 - 
      4*Y*Zeta[3] - (101*Y^2*Zeta[3])/54 - (25*Y^3*Zeta[3])/24 - 
      (2363*Y^4*Zeta[3])/3600 + Y*Log[u]*Zeta[3] + (5*Y^2*Log[u]*Zeta[3])/9 + 
      (49*Y^3*Log[u]*Zeta[3])/144 + (41*Y^4*Log[u]*Zeta[3])/180 + 
      40*Zeta[5] + 5*Y*Zeta[5] + (40*Y^2*Zeta[5])/27 + (5*Y^3*Zeta[5])/8 + 
      (8*Y^4*Zeta[5])/25 - 20*Log[u]*Zeta[5] - 5*Y*Log[u]*Zeta[5] - 
      (20*Y^2*Log[u]*Zeta[5])/9 - (5*Y^3*Log[u]*Zeta[5])/4 - 
      (4*Y^4*Log[u]*Zeta[5])/5}}}, {\[CapitalIota][6], 
   (x[1, 4]*x[2, 4]*x[3, 7]*x[5, 6])/(x[1, 5]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 5]*
     x[3, 6]*x[4, 5]*x[4, 6]*x[4, 8]*x[5, 7]*x[5, 8]*x[6, 7]*x[6, 8]*
     x[7, 8]), {{{u, v}, 84 + 14*Y + (6253885*Y^2)/839808 + 
      (2893211*Y^3)/559872 + (33451219169597*Y^4)/8398080000000 - 56*Log[u] - 
      14*Y*Log[u] - (1143793*Y^2*Log[u])/139968 - (551371*Y^3*Log[u])/93312 - 
      (654286123273*Y^4*Log[u])/139968000000 + 14*Log[u]^2 + 
      (9*Y*Log[u]^2)/2 + (43009*Y^2*Log[u]^2)/15552 + 
      (63511*Y^3*Log[u]^2)/31104 + (7631045681*Y^4*Log[u]^2)/4665600000 - 
      (5*Log[u]^3)/3 - (2*Y*Log[u]^3)/3 - (5039*Y^2*Log[u]^3)/11664 - 
      (317*Y^3*Log[u]^3)/972 - (20574593*Y^4*Log[u]^3)/77760000 + 
      Log[u]^4/12 + (Y*Log[u]^4)/24 + (451*Y^2*Log[u]^4)/15552 + 
      (235*Y^3*Log[u]^4)/10368 + (81131*Y^4*Log[u]^4)/4320000 - 74*Zeta[3] - 
      29*Y*Zeta[3] - (71963*Y^2*Zeta[3])/3888 - (35803*Y^3*Zeta[3])/2592 - 
      (19988393*Y^4*Zeta[3])/1800000 + 16*Log[u]*Zeta[3] + 
      8*Y*Log[u]*Zeta[3] + (451*Y^2*Log[u]*Zeta[3])/81 + 
      (235*Y^3*Log[u]*Zeta[3])/54 + (81131*Y^4*Log[u]*Zeta[3])/22500 + 
      20*Zeta[5] + 10*Y*Zeta[5] + (415*Y^2*Zeta[5])/54 + 
      (235*Y^3*Zeta[5])/36 + (2591*Y^4*Zeta[5])/450 + 70*Zeta[7] + 
      35*Y*Zeta[7] + (70*Y^2*Zeta[7])/3 + (35*Y^3*Zeta[7])/2 + 
      14*Y^4*Zeta[7]}, {{u^(-1), v/u}, (-13*Y^2)/96 - (2975*Y^3)/15552 - 
      (27141299*Y^4)/124416000 + (Y^2*Log[u])/48 + (83*Y^3*Log[u])/2592 + 
      (80261*Y^4*Log[u])/2073600 - 13*Y*Zeta[3] - (431*Y^2*Zeta[3])/54 - 
      (1763*Y^3*Zeta[3])/324 - (26057*Y^4*Zeta[3])/6480 + 
      2*Y*Log[u]*Zeta[3] + (41*Y^2*Log[u]*Zeta[3])/36 + 
      (149*Y^3*Log[u]*Zeta[3])/216 + (385*Y^4*Log[u]*Zeta[3])/864 + 
      6*Zeta[3]^2 + (3*Y*Zeta[3]^2)/2 + (2*Y^2*Zeta[3]^2)/3 + 
      (3*Y^3*Zeta[3]^2)/8 + (6*Y^4*Zeta[3]^2)/25 + 40*Zeta[5] + 
      (75*Y*Zeta[5])/4 + (665*Y^2*Zeta[5])/54 + (2635*Y^3*Zeta[5])/288 + 
      (3269*Y^4*Zeta[5])/450 - 20*Log[u]*Zeta[5] - 5*Y*Log[u]*Zeta[5] - 
      (20*Y^2*Log[u]*Zeta[5])/9 - (5*Y^3*Log[u]*Zeta[5])/4 - 
      (4*Y^4*Log[u]*Zeta[5])/5}, {{v^(-1), u/v}, 
     (-13*Y^2)/96 - (2975*Y^3)/15552 - (27141299*Y^4)/124416000 + 
      (Y^2*Log[u])/48 + (83*Y^3*Log[u])/2592 + (80261*Y^4*Log[u])/2073600 - 
      13*Y*Zeta[3] - (431*Y^2*Zeta[3])/54 - (1763*Y^3*Zeta[3])/324 - 
      (26057*Y^4*Zeta[3])/6480 + 2*Y*Log[u]*Zeta[3] + 
      (41*Y^2*Log[u]*Zeta[3])/36 + (149*Y^3*Log[u]*Zeta[3])/216 + 
      (385*Y^4*Log[u]*Zeta[3])/864 + 6*Zeta[3]^2 + (3*Y*Zeta[3]^2)/2 + 
      (2*Y^2*Zeta[3]^2)/3 + (3*Y^3*Zeta[3]^2)/8 + (6*Y^4*Zeta[3]^2)/25 + 
      40*Zeta[5] + (75*Y*Zeta[5])/4 + (665*Y^2*Zeta[5])/54 + 
      (2635*Y^3*Zeta[5])/288 + (3269*Y^4*Zeta[5])/450 - 20*Log[u]*Zeta[5] - 
      5*Y*Log[u]*Zeta[5] - (20*Y^2*Log[u]*Zeta[5])/9 - 
      (5*Y^3*Log[u]*Zeta[5])/4 - (4*Y^4*Log[u]*Zeta[5])/5}, 
    {{u/v, v^(-1)}, 84 + 14*Y + (6253885*Y^2)/839808 + (2893211*Y^3)/559872 + 
      (33451219169597*Y^4)/8398080000000 - 56*Log[u] - 14*Y*Log[u] - 
      (1143793*Y^2*Log[u])/139968 - (551371*Y^3*Log[u])/93312 - 
      (654286123273*Y^4*Log[u])/139968000000 + 14*Log[u]^2 + 
      (9*Y*Log[u]^2)/2 + (43009*Y^2*Log[u]^2)/15552 + 
      (63511*Y^3*Log[u]^2)/31104 + (7631045681*Y^4*Log[u]^2)/4665600000 - 
      (5*Log[u]^3)/3 - (2*Y*Log[u]^3)/3 - (5039*Y^2*Log[u]^3)/11664 - 
      (317*Y^3*Log[u]^3)/972 - (20574593*Y^4*Log[u]^3)/77760000 + 
      Log[u]^4/12 + (Y*Log[u]^4)/24 + (451*Y^2*Log[u]^4)/15552 + 
      (235*Y^3*Log[u]^4)/10368 + (81131*Y^4*Log[u]^4)/4320000 - 74*Zeta[3] - 
      29*Y*Zeta[3] - (71963*Y^2*Zeta[3])/3888 - (35803*Y^3*Zeta[3])/2592 - 
      (19988393*Y^4*Zeta[3])/1800000 + 16*Log[u]*Zeta[3] + 
      8*Y*Log[u]*Zeta[3] + (451*Y^2*Log[u]*Zeta[3])/81 + 
      (235*Y^3*Log[u]*Zeta[3])/54 + (81131*Y^4*Log[u]*Zeta[3])/22500 + 
      20*Zeta[5] + 10*Y*Zeta[5] + (415*Y^2*Zeta[5])/54 + 
      (235*Y^3*Zeta[5])/36 + (2591*Y^4*Zeta[5])/450 + 70*Zeta[7] + 
      35*Y*Zeta[7] + (70*Y^2*Zeta[7])/3 + (35*Y^3*Zeta[7])/2 + 
      14*Y^4*Zeta[7]}, {{v/u, u^(-1)}, (-13*Y^2)/96 - (3019*Y^3)/15552 - 
      (27941299*Y^4)/124416000 + (Y^2*Log[u])/48 + (79*Y^3*Log[u])/2592 + 
      (73861*Y^4*Log[u])/2073600 + 13*Y*Zeta[3] + (865*Y^2*Zeta[3])/54 + 
      (2695*Y^3*Zeta[3])/162 + (106823*Y^4*Zeta[3])/6480 - 
      2*Y*Log[u]*Zeta[3] - (103*Y^2*Log[u]*Zeta[3])/36 - 
      (707*Y^3*Log[u]*Zeta[3])/216 - (3007*Y^4*Log[u]*Zeta[3])/864 + 
      6*Zeta[3]^2 + (9*Y*Zeta[3]^2)/2 + (11*Y^2*Zeta[3]^2)/3 + 
      (25*Y^3*Zeta[3]^2)/8 + (137*Y^4*Zeta[3]^2)/50 + 40*Zeta[5] + 
      (5*Y*Zeta[5])/4 - (275*Y^2*Zeta[5])/27 - (475*Y^3*Zeta[5])/32 - 
      (10183*Y^4*Zeta[5])/600 - 20*Log[u]*Zeta[5] - 15*Y*Log[u]*Zeta[5] - 
      (110*Y^2*Log[u]*Zeta[5])/9 - (125*Y^3*Log[u]*Zeta[5])/12 - 
      (137*Y^4*Log[u]*Zeta[5])/15}, 
    {{v, u}, (-13*Y^2)/96 - (3019*Y^3)/15552 - (27941299*Y^4)/124416000 + 
      (Y^2*Log[u])/48 + (79*Y^3*Log[u])/2592 + (73861*Y^4*Log[u])/2073600 + 
      13*Y*Zeta[3] + (865*Y^2*Zeta[3])/54 + (2695*Y^3*Zeta[3])/162 + 
      (106823*Y^4*Zeta[3])/6480 - 2*Y*Log[u]*Zeta[3] - 
      (103*Y^2*Log[u]*Zeta[3])/36 - (707*Y^3*Log[u]*Zeta[3])/216 - 
      (3007*Y^4*Log[u]*Zeta[3])/864 + 6*Zeta[3]^2 + (9*Y*Zeta[3]^2)/2 + 
      (11*Y^2*Zeta[3]^2)/3 + (25*Y^3*Zeta[3]^2)/8 + (137*Y^4*Zeta[3]^2)/50 + 
      40*Zeta[5] + (5*Y*Zeta[5])/4 - (275*Y^2*Zeta[5])/27 - 
      (475*Y^3*Zeta[5])/32 - (10183*Y^4*Zeta[5])/600 - 20*Log[u]*Zeta[5] - 
      15*Y*Log[u]*Zeta[5] - (110*Y^2*Log[u]*Zeta[5])/9 - 
      (125*Y^3*Log[u]*Zeta[5])/12 - (137*Y^4*Log[u]*Zeta[5])/15}}}, 
  {\[CapitalIota][7], (x[1, 4]*x[2, 3]*x[3, 4]*x[5, 6]^2)/
    (x[1, 5]*x[1, 6]*x[2, 5]*x[2, 6]*x[3, 5]*x[3, 6]*x[3, 7]*x[4, 5]*x[4, 6]*
     x[4, 8]*x[5, 7]*x[5, 8]*x[6, 7]*x[6, 8]*x[7, 8]), 
   {{{u, v}, (-13*Y^4)/4320 + (Y^4*Log[u])/1080 + Y^2*Zeta[3] + 
      (5*Y^3*Zeta[3])/6 + (647*Y^4*Zeta[3])/1080 - (Y^2*Log[u]*Zeta[3])/3 - 
      (Y^3*Log[u]*Zeta[3])/3 - (5*Y^4*Log[u]*Zeta[3])/18 + 12*Zeta[3]^2 - 
      Y^2*Zeta[3]^2 - Y^3*Zeta[3]^2 - (13*Y^4*Zeta[3]^2)/15 + 40*Zeta[5] - 
      20*Y*Zeta[5] - (35*Y^2*Zeta[5])/3 - (20*Y^3*Zeta[5])/3 - 
      (217*Y^4*Zeta[5])/54 - 40*Log[u]*Zeta[5] + (10*Y^2*Log[u]*Zeta[5])/3 + 
      (10*Y^3*Log[u]*Zeta[5])/3 + (26*Y^4*Log[u]*Zeta[5])/9}, 
    {{u^(-1), v/u}, 124 - (975*Y)/64 - (6223927*Y^2)/419904 - 
      (400641409*Y^3)/35831808 - (35718345877639*Y^4)/4199040000000 - 
      68*Log[u] + (271*Y*Log[u])/64 + (947495*Y^2*Log[u])/139968 + 
      (34154315*Y^3*Log[u])/5971968 + (322707861211*Y^4*Log[u])/69984000000 + 
      15*Log[u]^2 - (3*Y*Log[u]^2)/64 - (283*Y^2*Log[u]^2)/243 - 
      (1140157*Y^3*Log[u]^2)/995328 - (767994559*Y^4*Log[u]^2)/777600000 - 
      (5*Log[u]^3)/3 - (11*Y*Log[u]^3)/96 + (455*Y^2*Log[u]^3)/5832 + 
      (26533*Y^3*Log[u]^3)/248832 + (500203*Y^4*Log[u]^3)/4860000 + 
      Log[u]^4/12 + (Y*Log[u]^4)/64 + (17*Y^2*Log[u]^4)/7776 - 
      (139*Y^3*Log[u]^4)/82944 - (1171*Y^4*Log[u]^4)/405000 - 16*Zeta[3] - 
      5*Y*Zeta[3] - (263*Y^2*Zeta[3])/162 - (455*Y^3*Zeta[3])/1296 + 
      (896629*Y^4*Zeta[3])/4860000 - 80*Zeta[5] - 10*Y*Zeta[5] + 
      (40*Y^2*Zeta[5])/27 + (145*Y^3*Zeta[5])/36 + (1997*Y^4*Zeta[5])/450}, 
    {{v^(-1), u/v}, 0}, {{u/v, v^(-1)}, (-13*Y^4)/4320 + (Y^4*Log[u])/1080 + 
      Y^2*Zeta[3] + (11*Y^3*Zeta[3])/6 + (2627*Y^4*Zeta[3])/1080 - 
      (Y^2*Log[u]*Zeta[3])/3 - (2*Y^3*Log[u]*Zeta[3])/3 - 
      (17*Y^4*Log[u]*Zeta[3])/18 + 12*Zeta[3]^2 + 12*Y*Zeta[3]^2 + 
      11*Y^2*Zeta[3]^2 + 10*Y^3*Zeta[3]^2 + (137*Y^4*Zeta[3]^2)/15 + 
      40*Zeta[5] + 20*Y*Zeta[5] + (25*Y^2*Zeta[5])/3 + (5*Y^3*Zeta[5])/3 - 
      (127*Y^4*Zeta[5])/54 - 40*Log[u]*Zeta[5] - 40*Y*Log[u]*Zeta[5] - 
      (110*Y^2*Log[u]*Zeta[5])/3 - (100*Y^3*Log[u]*Zeta[5])/3 - 
      (274*Y^4*Log[u]*Zeta[5])/9}, {{v/u, u^(-1)}, 
     124 + (4559*Y)/64 + (2541055*Y^2)/52488 + (1301213441*Y^3)/35831808 + 
      (3797193026773*Y^4)/131220000000 - 68*Log[u] - (2703*Y*Log[u])/64 - 
      (4143841*Y^2*Log[u])/139968 - (134559691*Y^3*Log[u])/5971968 - 
      (1265922076289*Y^4*Log[u])/69984000000 + 15*Log[u]^2 + 
      (643*Y*Log[u]^2)/64 + (28277*Y^2*Log[u]^2)/3888 + 
      (5599037*Y^3*Log[u]^2)/995328 + (3543249191*Y^4*Log[u]^2)/777600000 - 
      (5*Log[u]^3)/3 - (39*Y*Log[u]^3)/32 - (5377*Y^2*Log[u]^3)/5832 - 
      (182117*Y^3*Log[u]^3)/248832 - (5860219*Y^4*Log[u]^3)/9720000 + 
      Log[u]^4/12 + (13*Y*Log[u]^4)/192 + (211*Y^2*Log[u]^4)/3888 + 
      (3707*Y^3*Log[u]^4)/82944 + (489403*Y^4*Log[u]^4)/12960000 - 
      16*Zeta[3] - 11*Y*Zeta[3] - (1235*Y^2*Zeta[3])/162 - 
      (7153*Y^3*Zeta[3])/1296 - (20178371*Y^4*Zeta[3])/4860000 - 80*Zeta[5] - 
      70*Y*Zeta[5] - (1580*Y^2*Zeta[5])/27 - (595*Y^3*Zeta[5])/12 - 
      (19253*Y^4*Zeta[5])/450}, {{v, u}, 0}}}, 
  {\[CapitalIota][9], (x[1, 8]^2*x[2, 4]*x[3, 4])/(x[1, 5]*x[1, 6]*x[1, 7]*
     x[2, 5]*x[2, 8]*x[3, 6]*x[3, 8]*x[4, 5]*x[4, 7]*x[4, 8]*x[5, 8]*x[6, 7]*
     x[6, 8]*x[7, 8]), {{{u, v}, (-34513*Y^4)/2592000 + 
      (137*Y^4*Log[u])/43200 + (263*Y^2*Zeta[3])/108 + 
      (1085*Y^3*Zeta[3])/288 + (38783*Y^4*Zeta[3])/8640 - 
      (11*Y^2*Log[u]*Zeta[3])/18 - (25*Y^3*Log[u]*Zeta[3])/24 - 
      (959*Y^4*Log[u]*Zeta[3])/720 + 6*Zeta[3]^2 + (9*Y*Zeta[3]^2)/2 + 
      (11*Y^2*Zeta[3]^2)/3 + (25*Y^3*Zeta[3]^2)/8 + (137*Y^4*Zeta[3]^2)/50 + 
      40*Zeta[5] + (55*Y*Zeta[5])/4 + (475*Y^2*Zeta[5])/108 - 
      (25*Y^3*Zeta[5])/288 - (9223*Y^4*Zeta[5])/3600 - 20*Log[u]*Zeta[5] - 
      15*Y*Log[u]*Zeta[5] - (110*Y^2*Log[u]*Zeta[5])/9 - 
      (125*Y^3*Log[u]*Zeta[5])/12 - (137*Y^4*Log[u]*Zeta[5])/15}, 
    {{u^(-1), v/u}, (17759*Y^2)/5184 + (1381483*Y^3)/248832 + 
      (42621578123*Y^4)/6220800000 - (923*Y^2*Log[u])/864 - 
      (75601*Y^3*Log[u])/41472 - (724743281*Y^4*Log[u])/311040000 + 
      (85*Y^2*Log[u]^2)/864 + (415*Y^3*Log[u]^2)/2304 + 
      (2511971*Y^4*Log[u]^2)/10368000 + 36*Zeta[3] + (119*Y*Zeta[3])/8 + 
      (173*Y^2*Zeta[3])/24 + (70039*Y^3*Zeta[3])/20736 + 
      (37747373*Y^4*Zeta[3])/32400000 - 18*Log[u]*Zeta[3] - 
      (83*Y*Log[u]*Zeta[3])/8 - (27*Y^2*Log[u]*Zeta[3])/4 - 
      (15841*Y^3*Log[u]*Zeta[3])/3456 - (1696427*Y^4*Log[u]*Zeta[3])/540000 + 
      3*Log[u]^2*Zeta[3] + (21*Y*Log[u]^2*Zeta[3])/8 + 
      (85*Y^2*Log[u]^2*Zeta[3])/36 + (415*Y^3*Log[u]^2*Zeta[3])/192 + 
      (12019*Y^4*Log[u]^2*Zeta[3])/6000 + 10*Zeta[5] + (35*Y*Zeta[5])/4 + 
      (425*Y^2*Zeta[5])/54 + (2075*Y^3*Zeta[5])/288 + 
      (12019*Y^4*Zeta[5])/1800}, {{v^(-1), u/v}, 42 + (295*Y)/32 + 
      (356855*Y^2)/46656 + (6730405*Y^3)/995328 + (33966050567*Y^4)/
       5598720000 - 35*Log[u] - (515*Y*Log[u])/64 - (56311*Y^2*Log[u])/
       10368 - (4393133*Y^3*Log[u])/995328 - (212670874247*Y^4*Log[u])/
       55987200000 + (23*Log[u]^2)/2 + (235*Y*Log[u]^2)/64 + 
      (8413*Y^2*Log[u]^2)/3456 + (318863*Y^3*Log[u]^2)/165888 + 
      (3028462777*Y^4*Log[u]^2)/1866240000 - (11*Log[u]^3)/6 - 
      (79*Y*Log[u]^3)/96 - (3041*Y^2*Log[u]^3)/5184 - 
      (2189*Y^3*Log[u]^3)/4608 - (189597979*Y^4*Log[u]^3)/466560000 + 
      Log[u]^4/8 + (5*Y*Log[u]^4)/64 + (217*Y^2*Log[u]^4)/3456 + 
      (751*Y^3*Log[u]^4)/13824 + (503983*Y^4*Log[u]^4)/10368000 - 4*Zeta[3] + 
      (Y*Zeta[3])/2 + (367*Y^2*Zeta[3])/324 + (3185*Y^3*Zeta[3])/2592 + 
      (1456141*Y^4*Zeta[3])/1215000 + 2*Log[u]*Zeta[3] + 
      (5*Y*Log[u]*Zeta[3])/4 + (217*Y^2*Log[u]*Zeta[3])/216 + 
      (751*Y^3*Log[u]*Zeta[3])/864 + (503983*Y^4*Log[u]*Zeta[3])/648000 - 
      20*Zeta[5] - (25*Y*Zeta[5])/2 - (245*Y^2*Zeta[5])/27 - 
      (1025*Y^3*Zeta[5])/144 - (5269*Y^4*Zeta[5])/900 + 70*Zeta[7] + 
      35*Y*Zeta[7] + (70*Y^2*Zeta[7])/3 + (35*Y^3*Zeta[7])/2 + 
      14*Y^4*Zeta[7]}, {{u/v, v^(-1)}, (-34513*Y^4)/2592000 + 
      (137*Y^4*Log[u])/43200 + (263*Y^2*Zeta[3])/108 + (281*Y^3*Zeta[3])/96 + 
      (25343*Y^4*Zeta[3])/8640 - (11*Y^2*Log[u]*Zeta[3])/18 - 
      (19*Y^3*Log[u]*Zeta[3])/24 - (599*Y^4*Log[u]*Zeta[3])/720 + 
      6*Zeta[3]^2 + (3*Y*Zeta[3]^2)/2 + (2*Y^2*Zeta[3]^2)/3 + 
      (3*Y^3*Zeta[3]^2)/8 + (6*Y^4*Zeta[3]^2)/25 + 40*Zeta[5] + 
      (25*Y*Zeta[5])/4 + (205*Y^2*Zeta[5])/108 + (185*Y^3*Zeta[5])/288 + 
      (527*Y^4*Zeta[5])/3600 - 20*Log[u]*Zeta[5] - 5*Y*Log[u]*Zeta[5] - 
      (20*Y^2*Log[u]*Zeta[5])/9 - (5*Y^3*Log[u]*Zeta[5])/4 - 
      (4*Y^4*Log[u]*Zeta[5])/5}, {{v/u, u^(-1)}, (17759*Y^2)/5184 + 
      (909989*Y^3)/248832 + (21030628123*Y^4)/6220800000 - 
      (923*Y^2*Log[u])/864 - (49151*Y^3*Log[u])/41472 - 
      (348243281*Y^4*Log[u])/311040000 + (85*Y^2*Log[u]^2)/864 + 
      (265*Y^3*Log[u]^2)/2304 + (1161971*Y^4*Log[u]^2)/10368000 + 
      36*Zeta[3] + (25*Y*Zeta[3])/8 - (Y^2*Zeta[3])/6 - 
      (16903*Y^3*Zeta[3])/20736 - (15268501*Y^4*Zeta[3])/16200000 - 
      18*Log[u]*Zeta[3] - (13*Y*Log[u]*Zeta[3])/8 - (Y^2*Log[u]*Zeta[3])/4 + 
      (193*Y^3*Log[u]*Zeta[3])/3456 + (79823*Y^4*Log[u]*Zeta[3])/540000 + 
      3*Log[u]^2*Zeta[3] + (3*Y*Log[u]^2*Zeta[3])/8 + 
      (Y^2*Log[u]^2*Zeta[3])/9 + (3*Y^3*Log[u]^2*Zeta[3])/64 + 
      (3*Y^4*Log[u]^2*Zeta[3])/125 + 10*Zeta[5] + (5*Y*Zeta[5])/4 + 
      (10*Y^2*Zeta[5])/27 + (5*Y^3*Zeta[5])/32 + (2*Y^4*Zeta[5])/25}, 
    {{v, u}, 42 - (71*Y)/32 - (40637*Y^2)/23328 - (1451429*Y^3)/995328 - 
      (897107351*Y^4)/699840000 - 35*Log[u] - (253*Y*Log[u])/64 - 
      (27799*Y^2*Log[u])/10368 - (2084851*Y^3*Log[u])/995328 - 
      (95823874247*Y^4*Log[u])/55987200000 + (23*Log[u]^2)/2 + 
      (149*Y*Log[u]^2)/64 + (5389*Y^2*Log[u]^2)/3456 + 
      (203233*Y^3*Log[u]^2)/165888 + (1895722777*Y^4*Log[u]^2)/1866240000 - 
      (11*Log[u]^3)/6 - (49*Y*Log[u]^3)/96 - (1745*Y^2*Log[u]^3)/5184 - 
      (1211*Y^3*Log[u]^3)/4608 - (101847979*Y^4*Log[u]^3)/466560000 + 
      Log[u]^4/8 + (3*Y*Log[u]^4)/64 + (109*Y^2*Log[u]^4)/3456 + 
      (341*Y^3*Log[u]^4)/13824 + (212983*Y^4*Log[u]^4)/10368000 - 4*Zeta[3] - 
      (5*Y*Zeta[3])/2 - (343*Y^2*Zeta[3])/162 - (4625*Y^3*Zeta[3])/2592 - 
      (7403561*Y^4*Zeta[3])/4860000 + 2*Log[u]*Zeta[3] + 
      (3*Y*Log[u]*Zeta[3])/4 + (109*Y^2*Log[u]*Zeta[3])/216 + 
      (341*Y^3*Log[u]*Zeta[3])/864 + (212983*Y^4*Log[u]*Zeta[3])/648000 - 
      20*Zeta[5] - (15*Y*Zeta[5])/2 - (110*Y^2*Zeta[5])/27 - 
      (125*Y^3*Zeta[5])/48 - (137*Y^4*Zeta[5])/75 + 70*Zeta[7] + 
      35*Y*Zeta[7] + (70*Y^2*Zeta[7])/3 + (35*Y^3*Zeta[7])/2 + 
      14*Y^4*Zeta[7]}}}, {\[CapitalIota][10], 
   (x[1, 8]*x[2, 4]*x[3, 4]*x[3, 7])/(x[1, 5]*x[1, 7]*x[2, 6]*x[2, 7]*x[3, 5]*
     x[3, 6]*x[3, 8]*x[4, 5]*x[4, 7]*x[4, 8]*x[5, 8]*x[6, 7]*x[6, 8]*
     x[7, 8]), {{{u, v}, (10757*Y^2)/5184 + (784895*Y^3)/248832 + 
      (23127854773*Y^4)/6220800000 - (545*Y^2*Log[u])/864 - 
      (42461*Y^3*Log[u])/41472 - (393341831*Y^4*Log[u])/311040000 + 
      (49*Y^2*Log[u]^2)/864 + (77*Y^3*Log[u]^2)/768 + 
      (1367621*Y^4*Log[u]^2)/10368000 + 36*Zeta[3] + (135*Y*Zeta[3])/8 + 
      (125*Y^2*Zeta[3])/12 + (151583*Y^3*Zeta[3])/20736 + 
      (89518499*Y^4*Zeta[3])/16200000 - 18*Log[u]*Zeta[3] - 
      (95*Y*Log[u]*Zeta[3])/8 - (107*Y^2*Log[u]*Zeta[3])/12 - 
      (24629*Y^3*Log[u]*Zeta[3])/3456 - (3193927*Y^4*Log[u]*Zeta[3])/540000 + 
      3*Log[u]^2*Zeta[3] + (21*Y*Log[u]^2*Zeta[3])/8 + 
      (85*Y^2*Log[u]^2*Zeta[3])/36 + (415*Y^3*Log[u]^2*Zeta[3])/192 + 
      (12019*Y^4*Log[u]^2*Zeta[3])/6000 - 6*Zeta[3]^2 - (9*Y*Zeta[3]^2)/2 - 
      (11*Y^2*Zeta[3]^2)/3 - (25*Y^3*Zeta[3]^2)/8 - (137*Y^4*Zeta[3]^2)/50 - 
      20*Zeta[5] - (15*Y*Zeta[5])/4 - (35*Y^2*Zeta[5])/108 + 
      (25*Y^3*Zeta[5])/32 + (1433*Y^4*Zeta[5])/1200 + (441*Zeta[7])/8 + 
      (441*Y*Zeta[7])/16 + (147*Y^2*Zeta[7])/8 + (441*Y^3*Zeta[7])/32 + 
      (441*Y^4*Zeta[7])/40}, {{u^(-1), v/u}, (37*Y^2)/864 - (31*Y^3)/7776 - 
      (10612019*Y^4)/124416000 - (Y^2*Log[u])/144 - (Y^3*Log[u])/648 + 
      (21071*Y^4*Log[u])/2073600 - 6*Y*Zeta[3] - (1151*Y^2*Zeta[3])/216 - 
      (1451*Y^3*Zeta[3])/324 - (982031*Y^4*Zeta[3])/259200 + 
      Y*Log[u]*Zeta[3] + (29*Y^2*Log[u]*Zeta[3])/36 + 
      (241*Y^3*Log[u]*Zeta[3])/432 + (301*Y^4*Log[u]*Zeta[3])/864 + 
      40*Zeta[5] + 20*Y*Zeta[5] + (665*Y^2*Zeta[5])/54 + (25*Y^3*Zeta[5])/3 + 
      (1189*Y^4*Zeta[5])/200 - 20*Log[u]*Zeta[5] - 15*Y*Log[u]*Zeta[5] - 
      (110*Y^2*Log[u]*Zeta[5])/9 - (125*Y^3*Log[u]*Zeta[5])/12 - 
      (137*Y^4*Log[u]*Zeta[5])/15}, {{v^(-1), u/v}, 
     28 + (91*Y)/16 + (247175*Y^2)/46656 + (1449067*Y^3)/331776 + 
      (75764012981*Y^4)/20995200000 - 28*Log[u] - (43*Y*Log[u])/16 - 
      (24623*Y^2*Log[u])/11664 - (891841*Y^3*Log[u])/497664 - 
      (21489457279*Y^4*Log[u])/13996800000 + 9*Log[u]^2 + 
      (15*Y*Log[u]^2)/16 + (8431*Y^2*Log[u]^2)/15552 + 
      (36335*Y^3*Log[u]^2)/82944 + (58901453*Y^4*Log[u]^2)/155520000 - 
      (4*Log[u]^3)/3 - (5*Y*Log[u]^3)/24 - (139*Y^2*Log[u]^3)/1296 - 
      (553*Y^3*Log[u]^3)/6912 - (3924959*Y^4*Log[u]^3)/58320000 + 
      Log[u]^4/12 + (Y*Log[u]^4)/48 + (59*Y^2*Log[u]^4)/5184 + 
      (19*Y^3*Log[u]^4)/2304 + (52403*Y^4*Log[u]^4)/7776000 - 4*Zeta[3] + 
      (7*Y*Zeta[3])/2 + (8047*Y^2*Zeta[3])/1944 + (20195*Y^3*Zeta[3])/5184 + 
      (3182501*Y^4*Zeta[3])/900000 + 2*Log[u]*Zeta[3] - 
      (Y*Log[u]*Zeta[3])/2 - (647*Y^2*Log[u]*Zeta[3])/648 - 
      (947*Y^3*Log[u]*Zeta[3])/864 - (585353*Y^4*Log[u]*Zeta[3])/540000 - 
      6*Zeta[3]^2 - (3*Y*Zeta[3]^2)/2 - (2*Y^2*Zeta[3]^2)/3 - 
      (3*Y^3*Zeta[3]^2)/8 - (6*Y^4*Zeta[3]^2)/25 + 40*Zeta[5] - 
      (15*Y*Zeta[5])/2 - (175*Y^2*Zeta[5])/18 - (1295*Y^3*Zeta[5])/144 - 
      (10837*Y^4*Zeta[5])/1350 - 20*Log[u]*Zeta[5] - 5*Y*Log[u]*Zeta[5] - 
      (20*Y^2*Log[u]*Zeta[5])/9 - (5*Y^3*Log[u]*Zeta[5])/4 - 
      (4*Y^4*Log[u]*Zeta[5])/5}, {{u/v, v^(-1)}, (10757*Y^2)/5184 + 
      (607153*Y^3)/248832 + (15076704773*Y^4)/6220800000 - 
      (545*Y^2*Log[u])/864 - (31315*Y^3*Log[u])/41472 - 
      (235601831*Y^4*Log[u])/311040000 + (49*Y^2*Log[u]^2)/864 + 
      (161*Y^3*Log[u]^2)/2304 + (737621*Y^4*Log[u]^2)/10368000 + 36*Zeta[3] + 
      (9*Y*Zeta[3])/8 + (13*Y^2*Zeta[3])/24 + (9553*Y^3*Zeta[3])/20736 + 
      (12890123*Y^4*Zeta[3])/32400000 - 18*Log[u]*Zeta[3] - 
      (Y*Log[u]*Zeta[3])/8 + (7*Y^2*Log[u]*Zeta[3])/12 + 
      (2069*Y^3*Log[u]*Zeta[3])/3456 + (294823*Y^4*Log[u]*Zeta[3])/540000 + 
      3*Log[u]^2*Zeta[3] + (3*Y*Log[u]^2*Zeta[3])/8 + 
      (Y^2*Log[u]^2*Zeta[3])/9 + (3*Y^3*Log[u]^2*Zeta[3])/64 + 
      (3*Y^4*Log[u]^2*Zeta[3])/125 - 6*Zeta[3]^2 - (3*Y*Zeta[3]^2)/2 - 
      (2*Y^2*Zeta[3]^2)/3 - (3*Y^3*Zeta[3]^2)/8 - (6*Y^4*Zeta[3]^2)/25 - 
      20*Zeta[5] - (65*Y*Zeta[5])/4 - (1385*Y^2*Zeta[5])/108 - 
      (3025*Y^3*Zeta[5])/288 - (31951*Y^4*Zeta[5])/3600 + (441*Zeta[7])/8 + 
      (441*Y*Zeta[7])/16 + (147*Y^2*Zeta[7])/8 + (441*Y^3*Zeta[7])/32 + 
      (441*Y^4*Zeta[7])/40}, {{v/u, u^(-1)}, (37*Y^2)/864 + (61*Y^3)/486 + 
      (20507981*Y^4)/124416000 - (Y^2*Log[u])/144 - (25*Y^3*Log[u])/1296 - 
      (52529*Y^4*Log[u])/2073600 + 6*Y*Zeta[3] + (1225*Y^2*Zeta[3])/216 + 
      (3109*Y^3*Zeta[3])/648 + (1057769*Y^4*Zeta[3])/259200 - 
      Y*Log[u]*Zeta[3] - (43*Y^2*Log[u]*Zeta[3])/36 - 
      (493*Y^3*Log[u]*Zeta[3])/432 - (907*Y^4*Log[u]*Zeta[3])/864 + 
      40*Zeta[5] - (145*Y^2*Zeta[5])/54 - (25*Y^3*Zeta[5])/9 - 
      (4549*Y^4*Zeta[5])/1800 - 20*Log[u]*Zeta[5] - 5*Y*Log[u]*Zeta[5] - 
      (20*Y^2*Log[u]*Zeta[5])/9 - (5*Y^3*Log[u]*Zeta[5])/4 - 
      (4*Y^4*Log[u]*Zeta[5])/5}, {{v, u}, 28 - (91*Y)/16 - 
      (391429*Y^2)/46656 - (25479683*Y^3)/2985984 - (343102158413*Y^4)/
       41990400000 - 28*Log[u] - (117*Y*Log[u])/16 - 
      (42119*Y^2*Log[u])/11664 - (1056767*Y^3*Log[u])/497664 - 
      (18937507279*Y^4*Log[u])/13996800000 + 9*Log[u]^2 + 
      (65*Y*Log[u]^2)/16 + (43423*Y^2*Log[u]^2)/15552 + 
      (179009*Y^3*Log[u]^2)/82944 + (275216453*Y^4*Log[u]^2)/155520000 - 
      (4*Log[u]^3)/3 - (19*Y*Log[u]^3)/24 - (787*Y^2*Log[u]^3)/1296 - 
      (10405*Y^3*Log[u]^3)/20736 - (25142459*Y^4*Log[u]^3)/58320000 + 
      Log[u]^4/12 + (Y*Log[u]^4)/16 + (275*Y^2*Log[u]^4)/5184 + 
      (323*Y^3*Log[u]^4)/6912 + (326903*Y^4*Log[u]^4)/7776000 - 4*Zeta[3] - 
      (11*Y*Zeta[3])/2 - (6533*Y^2*Zeta[3])/1944 - (10675*Y^3*Zeta[3])/5184 - 
      (1721561*Y^4*Zeta[3])/1350000 + 2*Log[u]*Zeta[3] + 
      (5*Y*Log[u]*Zeta[3])/2 + (1297*Y^2*Log[u]*Zeta[3])/648 + 
      (461*Y^3*Log[u]*Zeta[3])/288 + (707147*Y^4*Log[u]*Zeta[3])/540000 - 
      6*Zeta[3]^2 - (9*Y*Zeta[3]^2)/2 - (11*Y^2*Zeta[3]^2)/3 - 
      (25*Y^3*Zeta[3]^2)/8 - (137*Y^4*Zeta[3]^2)/50 + 40*Zeta[5] + 
      (55*Y*Zeta[5])/2 + (365*Y^2*Zeta[5])/18 + (255*Y^3*Zeta[5])/16 + 
      (17663*Y^4*Zeta[5])/1350 - 20*Log[u]*Zeta[5] - 15*Y*Log[u]*Zeta[5] - 
      (110*Y^2*Log[u]*Zeta[5])/9 - (125*Y^3*Log[u]*Zeta[5])/12 - 
      (137*Y^4*Log[u]*Zeta[5])/15}}}, {\[CapitalIota][12], 
   (x[1, 3]*x[1, 8]*x[2, 4]*x[3, 4]*x[5, 6])/(x[1, 5]*x[1, 6]*x[1, 7]*x[2, 5]*
     x[2, 6]*x[3, 5]*x[3, 6]*x[3, 8]*x[4, 5]*x[4, 7]*x[4, 8]*x[5, 8]*x[6, 7]*
     x[6, 8]*x[7, 8]), {{{u, v}, (1711*Y^2)/2592 + (103639*Y^3)/82944 + 
      (2649219487*Y^4)/1555200000 - (97*Y^2*Log[u])/432 - 
      (6109*Y^3*Log[u])/13824 - (16028963*Y^4*Log[u])/25920000 + 
      (11*Y^2*Log[u]^2)/432 + (125*Y^3*Log[u]^2)/2304 + 
      (69733*Y^4*Log[u]^2)/864000 + 36*Zeta[3] + (247*Y*Zeta[3])/8 + 
      (643*Y^2*Zeta[3])/24 + (165013*Y^3*Zeta[3])/6912 + 
      (117142583*Y^4*Zeta[3])/5400000 - 18*Log[u]*Zeta[3] - 
      (133*Y*Log[u]*Zeta[3])/8 - (44*Y^2*Log[u]*Zeta[3])/3 - 
      (15025*Y^3*Log[u]*Zeta[3])/1152 - (88091*Y^4*Log[u]*Zeta[3])/7500 + 
      3*Log[u]^2*Zeta[3] + (27*Y*Log[u]^2*Zeta[3])/8 + 
      (121*Y^2*Log[u]^2*Zeta[3])/36 + (625*Y^3*Log[u]^2*Zeta[3])/192 + 
      (18769*Y^4*Log[u]^2*Zeta[3])/6000 + 15*Zeta[5] + (35*Y*Zeta[5])/8 - 
      (155*Y^2*Zeta[5])/108 - (2645*Y^3*Zeta[5])/576 - 
      (69007*Y^4*Zeta[5])/10800 - 20*Log[u]*Zeta[5] - 20*Y*Log[u]*Zeta[5] - 
      (55*Y^2*Log[u]*Zeta[5])/3 - (50*Y^3*Log[u]*Zeta[5])/3 - 
      (137*Y^4*Log[u]*Zeta[5])/9}, {{u^(-1), v/u}, 0}, 
    {{v^(-1), u/v}, 58 - (2415*Y)/128 - (7628701*Y^2)/839808 - 
      (369502693*Y^3)/71663616 - (9342859676563*Y^4)/2799360000000 - 
      51*Log[u] + (1569*Y*Log[u])/128 + (1080961*Y^2*Log[u])/139968 + 
      (59108875*Y^3*Log[u])/11943936 + (958944894547*Y^4*Log[u])/
       279936000000 + (31*Log[u]^2)/2 - (317*Y*Log[u]^2)/128 - 
      (10787*Y^2*Log[u]^2)/5184 - (328909*Y^3*Log[u]^2)/221184 - 
      (10212821429*Y^4*Log[u]^2)/9331200000 - (13*Log[u]^3)/6 + 
      (31*Y*Log[u]^3)/192 + (5419*Y^2*Log[u]^3)/23328 + 
      (94969*Y^3*Log[u]^3)/497664 + (70542179*Y^4*Log[u]^3)/466560000 + 
      Log[u]^4/8 + (Y*Log[u]^4)/384 - (133*Y^2*Log[u]^4)/15552 - 
      (1499*Y^3*Log[u]^4)/165888 - (1240607*Y^4*Log[u]^4)/155520000 - 
      38*Zeta[3] + (133*Y*Zeta[3])/16 + (4097*Y^2*Zeta[3])/648 + 
      (58967*Y^3*Zeta[3])/13824 + (290932117*Y^4*Zeta[3])/97200000 + 
      14*Log[u]*Zeta[3] - (Y*Log[u]*Zeta[3])/4 - (277*Y^2*Log[u]*Zeta[3])/
       216 - (2093*Y^3*Log[u]*Zeta[3])/1728 - (51718*Y^4*Log[u]*Zeta[3])/
       50625 - 6*Zeta[3]^2 + (Y^2*Zeta[3]^2)/2 + (Y^3*Zeta[3]^2)/2 + 
      (13*Y^4*Zeta[3]^2)/30 + 40*Zeta[5] - 15*Y*Zeta[5] - 
      (85*Y^2*Zeta[5])/9 - (205*Y^3*Zeta[5])/36 - (3911*Y^4*Zeta[5])/1080 - 
      20*Log[u]*Zeta[5] + (5*Y^2*Log[u]*Zeta[5])/3 + 
      (5*Y^3*Log[u]*Zeta[5])/3 + (13*Y^4*Log[u]*Zeta[5])/9}, 
    {{u/v, v^(-1)}, (1711*Y^2)/2592 + (41993*Y^3)/82944 + 
      (540556987*Y^4)/1555200000 - (97*Y^2*Log[u])/432 - 
      (833*Y^3*Log[u])/4608 - (3323963*Y^4*Log[u])/25920000 + 
      (11*Y^2*Log[u]^2)/432 + (17*Y^3*Log[u]^2)/768 + 
      (14233*Y^4*Log[u]^2)/864000 + 36*Zeta[3] - (103*Y*Zeta[3])/8 - 
      (19*Y^2*Zeta[3])/3 - (24901*Y^3*Zeta[3])/6912 - 
      (2776301*Y^4*Zeta[3])/1200000 - 18*Log[u]*Zeta[3] + 
      (37*Y*Log[u]*Zeta[3])/8 + (17*Y^2*Log[u]*Zeta[3])/6 + 
      (2033*Y^3*Log[u]*Zeta[3])/1152 + (35761*Y^4*Log[u]*Zeta[3])/30000 + 
      3*Log[u]^2*Zeta[3] - (3*Y*Log[u]^2*Zeta[3])/8 - 
      (7*Y^2*Log[u]^2*Zeta[3])/18 - (19*Y^3*Log[u]^2*Zeta[3])/64 - 
      (113*Y^4*Log[u]^2*Zeta[3])/500 + 15*Zeta[5] - (75*Y*Zeta[5])/8 - 
      (140*Y^2*Zeta[5])/27 - (545*Y^3*Zeta[5])/192 - (1102*Y^4*Zeta[5])/675 - 
      20*Log[u]*Zeta[5] + (5*Y^2*Log[u]*Zeta[5])/3 + 
      (5*Y^3*Log[u]*Zeta[5])/3 + (13*Y^4*Log[u]*Zeta[5])/9}, 
    {{v/u, u^(-1)}, 0}, {{v, u}, 58 + (3311*Y)/128 + (175739*Y^2)/13122 + 
      (529903973*Y^3)/71663616 + (5697511763281*Y^4)/1399680000000 - 
      51*Log[u] - (4129*Y*Log[u])/128 - (3196811*Y^2*Log[u])/139968 - 
      (69607001*Y^3*Log[u])/3981312 - (3942459230453*Y^4*Log[u])/
       279936000000 + (31*Log[u]^2)/2 + (1469*Y*Log[u]^2)/128 + 
      (46075*Y^2*Log[u]^2)/5184 + (14388277*Y^3*Log[u]^2)/1990656 + 
      (56829566071*Y^4*Log[u]^2)/9331200000 - (13*Log[u]^3)/6 - 
      (117*Y*Log[u]^3)/64 - (35405*Y^2*Log[u]^3)/23328 - 
      (641273*Y^3*Log[u]^3)/497664 - (521567821*Y^4*Log[u]^3)/466560000 + 
      Log[u]^4/8 + (47*Y*Log[u]^4)/384 + (865*Y^2*Log[u]^4)/7776 + 
      (5561*Y^3*Log[u]^4)/55296 + (14220643*Y^4*Log[u]^4)/155520000 - 
      38*Zeta[3] - (517*Y*Zeta[3])/16 - (8765*Y^2*Zeta[3])/324 - 
      (321079*Y^3*Zeta[3])/13824 - (495989627*Y^4*Zeta[3])/24300000 + 
      14*Log[u]*Zeta[3] + (57*Y*Log[u]*Zeta[3])/4 + (2855*Y^2*Log[u]*Zeta[3])/
       216 + (20933*Y^3*Log[u]*Zeta[3])/1728 + (9014387*Y^4*Log[u]*Zeta[3])/
       810000 - 6*Zeta[3]^2 - 6*Y*Zeta[3]^2 - (11*Y^2*Zeta[3]^2)/2 - 
      5*Y^3*Zeta[3]^2 - (137*Y^4*Zeta[3]^2)/30 + 40*Zeta[5] + 35*Y*Zeta[5] + 
      (275*Y^2*Zeta[5])/9 + (985*Y^3*Zeta[5])/36 + (26989*Y^4*Zeta[5])/1080 - 
      20*Log[u]*Zeta[5] - 20*Y*Log[u]*Zeta[5] - (55*Y^2*Log[u]*Zeta[5])/3 - 
      (50*Y^3*Log[u]*Zeta[5])/3 - (137*Y^4*Log[u]*Zeta[5])/9}}}, 
  {\[CapitalIota][13], (x[1, 4]*x[2, 3]*x[3, 4])/(x[1, 5]*x[1, 6]*x[2, 5]*
     x[2, 7]*x[3, 5]*x[3, 6]*x[3, 8]*x[4, 5]*x[4, 7]*x[4, 8]*x[6, 7]*x[6, 8]*
     x[7, 8]), {{{u, v}, -Y^2/12 - (17*Y^3)/432 - (9*Y^4)/640 + 
      (Y^2*Log[u])/24 + (13*Y^3*Log[u])/432 + (643*Y^4*Log[u])/34560 - 
      4*Y*Zeta[3] - (Y^2*Zeta[3])/3 + (Y^3*Zeta[3])/3 + 
      (91*Y^4*Zeta[3])/216 + 2*Y*Log[u]*Zeta[3] + (2*Y^2*Log[u]*Zeta[3])/3 + 
      (7*Y^3*Log[u]*Zeta[3])/36 + (Y^4*Log[u]*Zeta[3])/72 + 40*Zeta[5] - 
      10*Y*Zeta[5] - (65*Y^2*Zeta[5])/9 - (85*Y^3*Zeta[5])/18 - 
      (1741*Y^4*Zeta[5])/540 - 20*Log[u]*Zeta[5] + (5*Y^2*Log[u]*Zeta[5])/3 + 
      (5*Y^3*Log[u]*Zeta[5])/3 + (13*Y^4*Log[u]*Zeta[5])/9}, 
    {{u^(-1), v/u}, 40 - (125*Y)/8 - (183013*Y^2)/23328 - 
      (538087*Y^3)/124416 - (111537044501*Y^4)/41990400000 - 40*Log[u] + 
      (151*Y*Log[u])/16 + (76579*Y^2*Log[u])/11664 + 
      (3201961*Y^3*Log[u])/746496 + (41491300751*Y^4*Log[u])/13996800000 + 
      14*Log[u]^2 - (29*Y*Log[u]^2)/16 - (14893*Y^2*Log[u]^2)/7776 - 
      (180247*Y^3*Log[u]^2)/124416 - (508189699*Y^4*Log[u]^2)/466560000 - 
      (7*Log[u]^3)/3 + (Y*Log[u]^3)/24 + (197*Y^2*Log[u]^3)/864 + 
      (1117*Y^3*Log[u]^3)/5184 + (21099137*Y^4*Log[u]^3)/116640000 + 
      Log[u]^4/6 + (Y*Log[u]^4)/48 - (11*Y^2*Log[u]^4)/2592 - 
      (101*Y^3*Log[u]^4)/10368 - (81557*Y^4*Log[u]^4)/7776000 - 8*Zeta[3] + 
      Y*Zeta[3] + (133*Y^2*Zeta[3])/108 + (23*Y^3*Zeta[3])/24 + 
      (700627*Y^4*Zeta[3])/972000 + 4*Log[u]*Zeta[3] + (Y*Log[u]*Zeta[3])/2 - 
      (11*Y^2*Log[u]*Zeta[3])/108 - (101*Y^3*Log[u]*Zeta[3])/432 - 
      (81557*Y^4*Log[u]*Zeta[3])/324000}, {{v^(-1), u/v}, 0}, 
    {{u/v, v^(-1)}, -Y^2/12 - (73*Y^3)/432 - (4163*Y^4)/17280 + 
      (Y^2*Log[u])/24 + (41*Y^3*Log[u])/432 + (5123*Y^4*Log[u])/34560 + 
      4*Y*Zeta[3] + (17*Y^2*Zeta[3])/3 + (19*Y^3*Zeta[3])/3 + 
      (1417*Y^4*Zeta[3])/216 - 2*Y*Log[u]*Zeta[3] - (10*Y^2*Log[u]*Zeta[3])/
       3 - (151*Y^3*Log[u]*Zeta[3])/36 - (343*Y^4*Log[u]*Zeta[3])/72 + 
      40*Zeta[5] + 30*Y*Zeta[5] + (205*Y^2*Zeta[5])/9 + 
      (325*Y^3*Zeta[5])/18 + (8009*Y^4*Zeta[5])/540 - 20*Log[u]*Zeta[5] - 
      20*Y*Log[u]*Zeta[5] - (55*Y^2*Log[u]*Zeta[5])/3 - 
      (50*Y^3*Log[u]*Zeta[5])/3 - (137*Y^4*Log[u]*Zeta[5])/9}, 
    {{v/u, u^(-1)}, 40 + (125*Y)/8 + (185861*Y^2)/23328 + 
      (1784789*Y^3)/373248 + (133522099249*Y^4)/41990400000 - 40*Log[u] - 
      (343*Y*Log[u])/16 - (159617*Y^2*Log[u])/11664 - 
      (7314601*Y^3*Log[u])/746496 - (105568999249*Y^4*Log[u])/13996800000 + 
      14*Log[u]^2 + (141*Y*Log[u]^2)/16 + (47315*Y^2*Log[u]^2)/7776 + 
      (566551*Y^3*Log[u]^2)/124416 + (1681075301*Y^4*Log[u]^2)/466560000 - 
      (7*Log[u]^3)/3 - (41*Y*Log[u]^3)/24 - (1099*Y^2*Log[u]^3)/864 - 
      (5147*Y^3*Log[u]^3)/5184 - (93965863*Y^4*Log[u]^3)/116640000 + 
      Log[u]^4/6 + (7*Y*Log[u]^4)/48 + (313*Y^2*Log[u]^4)/2592 + 
      (1049*Y^3*Log[u]^4)/10368 + (671443*Y^4*Log[u]^4)/7776000 - 8*Zeta[3] - 
      5*Y*Zeta[3] - (353*Y^2*Zeta[3])/108 - (493*Y^3*Zeta[3])/216 - 
      (1632623*Y^4*Zeta[3])/972000 + 4*Log[u]*Zeta[3] + 
      (7*Y*Log[u]*Zeta[3])/2 + (313*Y^2*Log[u]*Zeta[3])/108 + 
      (1049*Y^3*Log[u]*Zeta[3])/432 + (671443*Y^4*Log[u]*Zeta[3])/324000}, 
    {{v, u}, 0}}}, {\[CapitalIota][14], (x[1, 2]*x[1, 8]*x[3, 4]^2)/
    (x[1, 5]*x[1, 6]*x[1, 7]*x[2, 5]*x[2, 8]*x[3, 5]*x[3, 6]*x[3, 8]*x[4, 5]*
     x[4, 7]*x[4, 8]*x[6, 7]*x[6, 8]*x[7, 8]), 
   {{{u, v}, 0}, {{u^(-1), v/u}, 40 + (235*Y)/8 + (529967*Y^2)/23328 + 
      (6912659*Y^3)/373248 + (658026744799*Y^4)/41990400000 - 40*Log[u] - 
      (577*Y*Log[u])/16 - (184429*Y^2*Log[u])/5832 - 
      (21014287*Y^3*Log[u])/746496 - (356343482299*Y^4*Log[u])/13996800000 + 
      14*Log[u]^2 + (231*Y*Log[u]^2)/16 + (106139*Y^2*Log[u]^2)/7776 + 
      (1587385*Y^3*Log[u]^2)/124416 + (5573492951*Y^4*Log[u]^2)/466560000 - 
      (7*Log[u]^3)/3 - (11*Y*Log[u]^3)/4 - (2431*Y^2*Log[u]^3)/864 - 
      (28753*Y^3*Log[u]^3)/10368 - (78670747*Y^4*Log[u]^3)/29160000 + 
      Log[u]^4/6 + (11*Y*Log[u]^4)/48 + (673*Y^2*Log[u]^4)/2592 + 
      (2861*Y^3*Log[u]^4)/10368 + (2214943*Y^4*Log[u]^4)/7776000}, 
    {{v^(-1), u/v}, 40 + (235*Y)/8 + (529967*Y^2)/23328 + 
      (6912659*Y^3)/373248 + (658026744799*Y^4)/41990400000 - 40*Log[u] - 
      (577*Y*Log[u])/16 - (184429*Y^2*Log[u])/5832 - 
      (21014287*Y^3*Log[u])/746496 - (356343482299*Y^4*Log[u])/13996800000 + 
      14*Log[u]^2 + (231*Y*Log[u]^2)/16 + (106139*Y^2*Log[u]^2)/7776 + 
      (1587385*Y^3*Log[u]^2)/124416 + (5573492951*Y^4*Log[u]^2)/466560000 - 
      (7*Log[u]^3)/3 - (11*Y*Log[u]^3)/4 - (2431*Y^2*Log[u]^3)/864 - 
      (28753*Y^3*Log[u]^3)/10368 - (78670747*Y^4*Log[u]^3)/29160000 + 
      Log[u]^4/6 + (11*Y*Log[u]^4)/48 + (673*Y^2*Log[u]^4)/2592 + 
      (2861*Y^3*Log[u]^4)/10368 + (2214943*Y^4*Log[u]^4)/7776000}, 
    {{u/v, v^(-1)}, 0}, {{v/u, u^(-1)}, 40 - (235*Y)/8 - (139255*Y^2)/23328 - 
      (256625*Y^3)/124416 - (39587161451*Y^4)/41990400000 - 40*Log[u] + 
      (385*Y*Log[u])/16 + (38645*Y^2*Log[u])/5832 + (2111695*Y^3*Log[u])/
       746496 + (21440817701*Y^4*Log[u])/13996800000 + 14*Log[u]^2 - 
      (119*Y*Log[u]^2)/16 - (19249*Y^2*Log[u]^2)/7776 - 
      (142681*Y^3*Log[u]^2)/124416 - (302757049*Y^4*Log[u]^2)/466560000 - 
      (7*Log[u]^3)/3 + (13*Y*Log[u]^3)/12 + (377*Y^2*Log[u]^3)/864 + 
      (2261*Y^3*Log[u]^3)/10368 + (3724253*Y^4*Log[u]^3)/29160000 + 
      Log[u]^4/6 - (Y*Log[u]^4)/16 - (83*Y^2*Log[u]^4)/2592 - 
      (185*Y^3*Log[u]^4)/10368 - (86057*Y^4*Log[u]^4)/7776000}, 
    {{v, u}, 40 - (235*Y)/8 - (139255*Y^2)/23328 - (256625*Y^3)/124416 - 
      (39587161451*Y^4)/41990400000 - 40*Log[u] + (385*Y*Log[u])/16 + 
      (38645*Y^2*Log[u])/5832 + (2111695*Y^3*Log[u])/746496 + 
      (21440817701*Y^4*Log[u])/13996800000 + 14*Log[u]^2 - 
      (119*Y*Log[u]^2)/16 - (19249*Y^2*Log[u]^2)/7776 - 
      (142681*Y^3*Log[u]^2)/124416 - (302757049*Y^4*Log[u]^2)/466560000 - 
      (7*Log[u]^3)/3 + (13*Y*Log[u]^3)/12 + (377*Y^2*Log[u]^3)/864 + 
      (2261*Y^3*Log[u]^3)/10368 + (3724253*Y^4*Log[u]^3)/29160000 + 
      Log[u]^4/6 - (Y*Log[u]^4)/16 - (83*Y^2*Log[u]^4)/2592 - 
      (185*Y^3*Log[u]^4)/10368 - (86057*Y^4*Log[u]^4)/7776000}}}, 
  {\[CapitalIota][15], (x[1, 8]^2*x[2, 3]*x[2, 4]*x[3, 4])/
    (x[1, 5]*x[1, 6]*x[1, 7]*x[2, 5]*x[2, 6]*x[2, 8]*x[3, 5]*x[3, 7]*x[3, 8]*
     x[4, 6]*x[4, 7]*x[4, 8]*x[5, 8]*x[6, 8]*x[7, 8]), 
   {{{u, v}, (4933*Y^2)/864 + (12871*Y^3)/1728 + (40921843*Y^4)/5184000 - 
      (241*Y^2*Log[u])/108 - (149*Y^3*Log[u])/48 - (26684231*Y^4*Log[u])/
       7776000 + (35*Y^2*Log[u]^2)/144 + (35*Y^3*Log[u]^2)/96 + 
      (13751*Y^4*Log[u]^2)/32400 + 24*Zeta[3] - (167*Y^2*Zeta[3])/36 - 
      (431*Y^3*Zeta[3])/72 - (1029317*Y^4*Zeta[3])/162000 - 
      24*Log[u]*Zeta[3] - 6*Y*Log[u]*Zeta[3] - (37*Y^2*Log[u]*Zeta[3])/18 - 
      (Y^3*Log[u]*Zeta[3])/2 + (14567*Y^4*Log[u]*Zeta[3])/54000 + 
      6*Log[u]^2*Zeta[3] + 3*Y*Log[u]^2*Zeta[3] + (25*Y^2*Log[u]^2*Zeta[3])/
       12 + (13*Y^3*Log[u]^2*Zeta[3])/8 + (2419*Y^4*Log[u]^2*Zeta[3])/1800 + 
      10*Zeta[5] + 5*Y*Zeta[5] + (125*Y^2*Zeta[5])/36 + (65*Y^3*Zeta[5])/24 + 
      (2419*Y^4*Zeta[5])/1080}, {{u^(-1), v/u}, (4933*Y^2)/864 + 
      (12871*Y^3)/1728 + (40921843*Y^4)/5184000 - (241*Y^2*Log[u])/108 - 
      (149*Y^3*Log[u])/48 - (26684231*Y^4*Log[u])/7776000 + 
      (35*Y^2*Log[u]^2)/144 + (35*Y^3*Log[u]^2)/96 + 
      (13751*Y^4*Log[u]^2)/32400 + 24*Zeta[3] - (167*Y^2*Zeta[3])/36 - 
      (431*Y^3*Zeta[3])/72 - (1029317*Y^4*Zeta[3])/162000 - 
      24*Log[u]*Zeta[3] - 6*Y*Log[u]*Zeta[3] - (37*Y^2*Log[u]*Zeta[3])/18 - 
      (Y^3*Log[u]*Zeta[3])/2 + (14567*Y^4*Log[u]*Zeta[3])/54000 + 
      6*Log[u]^2*Zeta[3] + 3*Y*Log[u]^2*Zeta[3] + (25*Y^2*Log[u]^2*Zeta[3])/
       12 + (13*Y^3*Log[u]^2*Zeta[3])/8 + (2419*Y^4*Log[u]^2*Zeta[3])/1800 + 
      10*Zeta[5] + 5*Y*Zeta[5] + (125*Y^2*Zeta[5])/36 + (65*Y^3*Zeta[5])/24 + 
      (2419*Y^4*Zeta[5])/1080}, {{v^(-1), u/v}, (4933*Y^2)/864 + 
      (12871*Y^3)/1728 + (40921843*Y^4)/5184000 - (241*Y^2*Log[u])/108 - 
      (149*Y^3*Log[u])/48 - (26684231*Y^4*Log[u])/7776000 + 
      (35*Y^2*Log[u]^2)/144 + (35*Y^3*Log[u]^2)/96 + 
      (13751*Y^4*Log[u]^2)/32400 + 24*Zeta[3] - (167*Y^2*Zeta[3])/36 - 
      (431*Y^3*Zeta[3])/72 - (1029317*Y^4*Zeta[3])/162000 - 
      24*Log[u]*Zeta[3] - 6*Y*Log[u]*Zeta[3] - (37*Y^2*Log[u]*Zeta[3])/18 - 
      (Y^3*Log[u]*Zeta[3])/2 + (14567*Y^4*Log[u]*Zeta[3])/54000 + 
      6*Log[u]^2*Zeta[3] + 3*Y*Log[u]^2*Zeta[3] + (25*Y^2*Log[u]^2*Zeta[3])/
       12 + (13*Y^3*Log[u]^2*Zeta[3])/8 + (2419*Y^4*Log[u]^2*Zeta[3])/1800 + 
      10*Zeta[5] + 5*Y*Zeta[5] + (125*Y^2*Zeta[5])/36 + (65*Y^3*Zeta[5])/24 + 
      (2419*Y^4*Zeta[5])/1080}, {{u/v, v^(-1)}, (4933*Y^2)/864 + 
      (12871*Y^3)/1728 + (40921843*Y^4)/5184000 - (241*Y^2*Log[u])/108 - 
      (149*Y^3*Log[u])/48 - (26684231*Y^4*Log[u])/7776000 + 
      (35*Y^2*Log[u]^2)/144 + (35*Y^3*Log[u]^2)/96 + 
      (13751*Y^4*Log[u]^2)/32400 + 24*Zeta[3] - (167*Y^2*Zeta[3])/36 - 
      (431*Y^3*Zeta[3])/72 - (1029317*Y^4*Zeta[3])/162000 - 
      24*Log[u]*Zeta[3] - 6*Y*Log[u]*Zeta[3] - (37*Y^2*Log[u]*Zeta[3])/18 - 
      (Y^3*Log[u]*Zeta[3])/2 + (14567*Y^4*Log[u]*Zeta[3])/54000 + 
      6*Log[u]^2*Zeta[3] + 3*Y*Log[u]^2*Zeta[3] + (25*Y^2*Log[u]^2*Zeta[3])/
       12 + (13*Y^3*Log[u]^2*Zeta[3])/8 + (2419*Y^4*Log[u]^2*Zeta[3])/1800 + 
      10*Zeta[5] + 5*Y*Zeta[5] + (125*Y^2*Zeta[5])/36 + (65*Y^3*Zeta[5])/24 + 
      (2419*Y^4*Zeta[5])/1080}, {{v/u, u^(-1)}, (4933*Y^2)/864 + 
      (12871*Y^3)/1728 + (40921843*Y^4)/5184000 - (241*Y^2*Log[u])/108 - 
      (149*Y^3*Log[u])/48 - (26684231*Y^4*Log[u])/7776000 + 
      (35*Y^2*Log[u]^2)/144 + (35*Y^3*Log[u]^2)/96 + 
      (13751*Y^4*Log[u]^2)/32400 + 24*Zeta[3] - (167*Y^2*Zeta[3])/36 - 
      (431*Y^3*Zeta[3])/72 - (1029317*Y^4*Zeta[3])/162000 - 
      24*Log[u]*Zeta[3] - 6*Y*Log[u]*Zeta[3] - (37*Y^2*Log[u]*Zeta[3])/18 - 
      (Y^3*Log[u]*Zeta[3])/2 + (14567*Y^4*Log[u]*Zeta[3])/54000 + 
      6*Log[u]^2*Zeta[3] + 3*Y*Log[u]^2*Zeta[3] + (25*Y^2*Log[u]^2*Zeta[3])/
       12 + (13*Y^3*Log[u]^2*Zeta[3])/8 + (2419*Y^4*Log[u]^2*Zeta[3])/1800 + 
      10*Zeta[5] + 5*Y*Zeta[5] + (125*Y^2*Zeta[5])/36 + (65*Y^3*Zeta[5])/24 + 
      (2419*Y^4*Zeta[5])/1080}, {{v, u}, (4933*Y^2)/864 + (12871*Y^3)/1728 + 
      (40921843*Y^4)/5184000 - (241*Y^2*Log[u])/108 - (149*Y^3*Log[u])/48 - 
      (26684231*Y^4*Log[u])/7776000 + (35*Y^2*Log[u]^2)/144 + 
      (35*Y^3*Log[u]^2)/96 + (13751*Y^4*Log[u]^2)/32400 + 24*Zeta[3] - 
      (167*Y^2*Zeta[3])/36 - (431*Y^3*Zeta[3])/72 - (1029317*Y^4*Zeta[3])/
       162000 - 24*Log[u]*Zeta[3] - 6*Y*Log[u]*Zeta[3] - 
      (37*Y^2*Log[u]*Zeta[3])/18 - (Y^3*Log[u]*Zeta[3])/2 + 
      (14567*Y^4*Log[u]*Zeta[3])/54000 + 6*Log[u]^2*Zeta[3] + 
      3*Y*Log[u]^2*Zeta[3] + (25*Y^2*Log[u]^2*Zeta[3])/12 + 
      (13*Y^3*Log[u]^2*Zeta[3])/8 + (2419*Y^4*Log[u]^2*Zeta[3])/1800 + 
      10*Zeta[5] + 5*Y*Zeta[5] + (125*Y^2*Zeta[5])/36 + (65*Y^3*Zeta[5])/24 + 
      (2419*Y^4*Zeta[5])/1080}}}, {\[CapitalIota][16], 
   (x[1, 2]*x[3, 4])/(x[1, 5]*x[1, 7]*x[2, 6]*x[2, 8]*x[3, 5]*x[3, 6]*x[4, 7]*
     x[4, 8]*x[5, 6]*x[5, 7]*x[6, 8]*x[7, 8]), 
   {{{u, v}, 0}, {{u^(-1), v/u}, 28 + (151*Y)/8 + (635683*Y^2)/46656 + 
      (3899027*Y^3)/373248 + (350551375939*Y^4)/41990400000 - 28*Log[u] - 
      (389*Y*Log[u])/16 - (488425*Y^2*Log[u])/23328 - 
      (13770655*Y^3*Log[u])/746496 - (231982113439*Y^4*Log[u])/13996800000 + 
      9*Log[u]^2 + (141*Y*Log[u]^2)/16 + (126007*Y^2*Log[u]^2)/15552 + 
      (926245*Y^3*Log[u]^2)/124416 + (119070427*Y^4*Log[u]^2)/17280000 - 
      (4*Log[u]^3)/3 - (35*Y*Log[u]^3)/24 - (77*Y^2*Log[u]^3)/54 - 
      (14131*Y^3*Log[u]^3)/10368 - (151244893*Y^4*Log[u]^3)/116640000 + 
      Log[u]^4/12 + (5*Y*Log[u]^4)/48 + (575*Y^2*Log[u]^4)/5184 + 
      (1169*Y^3*Log[u]^4)/10368 + (874853*Y^4*Log[u]^4)/7776000}, 
    {{v^(-1), u/v}, 28 + (151*Y)/8 + (635683*Y^2)/46656 + 
      (3899027*Y^3)/373248 + (350551375939*Y^4)/41990400000 - 28*Log[u] - 
      (389*Y*Log[u])/16 - (488425*Y^2*Log[u])/23328 - 
      (13770655*Y^3*Log[u])/746496 - (231982113439*Y^4*Log[u])/13996800000 + 
      9*Log[u]^2 + (141*Y*Log[u]^2)/16 + (126007*Y^2*Log[u]^2)/15552 + 
      (926245*Y^3*Log[u]^2)/124416 + (119070427*Y^4*Log[u]^2)/17280000 - 
      (4*Log[u]^3)/3 - (35*Y*Log[u]^3)/24 - (77*Y^2*Log[u]^3)/54 - 
      (14131*Y^3*Log[u]^3)/10368 - (151244893*Y^4*Log[u]^3)/116640000 + 
      Log[u]^4/12 + (5*Y*Log[u]^4)/48 + (575*Y^2*Log[u]^4)/5184 + 
      (1169*Y^3*Log[u]^4)/10368 + (874853*Y^4*Log[u]^4)/7776000}, 
    {{u/v, v^(-1)}, 0}, {{v/u, u^(-1)}, 28 - (151*Y)/8 - (224537*Y^2)/46656 - 
      (227897*Y^3)/124416 - (36808230311*Y^4)/41990400000 - 28*Log[u] + 
      (229*Y*Log[u])/16 + (118103*Y^2*Log[u])/23328 + 
      (1808863*Y^3*Log[u])/746496 + (19447586561*Y^4*Log[u])/13996800000 + 
      9*Log[u]^2 - (61*Y*Log[u]^2)/16 - (25625*Y^2*Log[u]^2)/15552 - 
      (108733*Y^3*Log[u]^2)/124416 - (83056157*Y^4*Log[u]^2)/155520000 - 
      (4*Log[u]^3)/3 + (11*Y*Log[u]^3)/24 + (13*Y^2*Log[u]^3)/54 + 
      (1451*Y^3*Log[u]^3)/10368 + (10530107*Y^4*Log[u]^3)/116640000 + 
      Log[u]^4/12 - (Y*Log[u]^4)/48 - (73*Y^2*Log[u]^4)/5184 - 
      (95*Y^3*Log[u]^4)/10368 - (49147*Y^4*Log[u]^4)/7776000}, 
    {{v, u}, 28 - (151*Y)/8 - (224537*Y^2)/46656 - (227897*Y^3)/124416 - 
      (36808230311*Y^4)/41990400000 - 28*Log[u] + (229*Y*Log[u])/16 + 
      (118103*Y^2*Log[u])/23328 + (1808863*Y^3*Log[u])/746496 + 
      (19447586561*Y^4*Log[u])/13996800000 + 9*Log[u]^2 - 
      (61*Y*Log[u]^2)/16 - (25625*Y^2*Log[u]^2)/15552 - 
      (108733*Y^3*Log[u]^2)/124416 - (83056157*Y^4*Log[u]^2)/155520000 - 
      (4*Log[u]^3)/3 + (11*Y*Log[u]^3)/24 + (13*Y^2*Log[u]^3)/54 + 
      (1451*Y^3*Log[u]^3)/10368 + (10530107*Y^4*Log[u]^3)/116640000 + 
      Log[u]^4/12 - (Y*Log[u]^4)/48 - (73*Y^2*Log[u]^4)/5184 - 
      (95*Y^3*Log[u]^4)/10368 - (49147*Y^4*Log[u]^4)/7776000}}}, 
  {\[CapitalIota][19], (x[1, 4]*x[2, 4]*x[3, 4])/(x[1, 6]*x[1, 8]*x[2, 5]*
     x[2, 7]*x[3, 5]*x[3, 6]*x[4, 5]*x[4, 6]*x[4, 7]*x[4, 8]*x[5, 7]*x[6, 8]*
     x[7, 8]), {{{u, v}, Y^2/8 + (3*Y^3)/16 + (6005*Y^4)/27648 + 
      (2*Y^2*Zeta[3])/3 + Y^3*Zeta[3] + (251*Y^4*Zeta[3])/216 + 70*Zeta[7] + 
      35*Y*Zeta[7] + (70*Y^2*Zeta[7])/3 + (35*Y^3*Zeta[7])/2 + 
      14*Y^4*Zeta[7]}, {{u^(-1), v/u}, (923*Y^2)/1296 + (92143*Y^3)/82944 + 
      (1026599531*Y^4)/777600000 - (53*Y^2*Log[u])/216 - 
      (613*Y^3*Log[u])/1536 - (1579861*Y^4*Log[u])/3240000 + 
      (11*Y^2*Log[u]^2)/432 + (101*Y^3*Log[u]^2)/2304 + 
      (48133*Y^4*Log[u]^2)/864000 + 36*Zeta[3] + (113*Y*Zeta[3])/8 + 
      (199*Y^2*Zeta[3])/24 + (39211*Y^3*Zeta[3])/6912 + 
      (5053699*Y^4*Zeta[3])/1200000 - 18*Log[u]*Zeta[3] - 
      (69*Y*Log[u]*Zeta[3])/8 - (11*Y^2*Log[u]*Zeta[3])/2 - 
      (4573*Y^3*Log[u]*Zeta[3])/1152 - (276467*Y^4*Log[u]*Zeta[3])/90000 + 
      3*Log[u]^2*Zeta[3] + (15*Y*Log[u]^2*Zeta[3])/8 + 
      (49*Y^2*Log[u]^2*Zeta[3])/36 + (205*Y^3*Log[u]^2*Zeta[3])/192 + 
      (5269*Y^4*Log[u]^2*Zeta[3])/6000 + 10*Zeta[5] + (25*Y*Zeta[5])/4 + 
      (245*Y^2*Zeta[5])/54 + (1025*Y^3*Zeta[5])/288 + 
      (5269*Y^4*Zeta[5])/1800}, {{v^(-1), u/v}, (923*Y^2)/1296 + 
      (92143*Y^3)/82944 + (1026599531*Y^4)/777600000 - (53*Y^2*Log[u])/216 - 
      (613*Y^3*Log[u])/1536 - (1579861*Y^4*Log[u])/3240000 + 
      (11*Y^2*Log[u]^2)/432 + (101*Y^3*Log[u]^2)/2304 + 
      (48133*Y^4*Log[u]^2)/864000 + 36*Zeta[3] + (113*Y*Zeta[3])/8 + 
      (199*Y^2*Zeta[3])/24 + (39211*Y^3*Zeta[3])/6912 + 
      (5053699*Y^4*Zeta[3])/1200000 - 18*Log[u]*Zeta[3] - 
      (69*Y*Log[u]*Zeta[3])/8 - (11*Y^2*Log[u]*Zeta[3])/2 - 
      (4573*Y^3*Log[u]*Zeta[3])/1152 - (276467*Y^4*Log[u]*Zeta[3])/90000 + 
      3*Log[u]^2*Zeta[3] + (15*Y*Log[u]^2*Zeta[3])/8 + 
      (49*Y^2*Log[u]^2*Zeta[3])/36 + (205*Y^3*Log[u]^2*Zeta[3])/192 + 
      (5269*Y^4*Log[u]^2*Zeta[3])/6000 + 10*Zeta[5] + (25*Y*Zeta[5])/4 + 
      (245*Y^2*Zeta[5])/54 + (1025*Y^3*Zeta[5])/288 + 
      (5269*Y^4*Zeta[5])/1800}, {{u/v, v^(-1)}, Y^2/8 + (3*Y^3)/16 + 
      (6005*Y^4)/27648 + (2*Y^2*Zeta[3])/3 + Y^3*Zeta[3] + 
      (251*Y^4*Zeta[3])/216 + 70*Zeta[7] + 35*Y*Zeta[7] + 
      (70*Y^2*Zeta[7])/3 + (35*Y^3*Zeta[7])/2 + 14*Y^4*Zeta[7]}, 
    {{v/u, u^(-1)}, (923*Y^2)/1296 + (64721*Y^3)/82944 + 
      (556368281*Y^4)/777600000 - (53*Y^2*Log[u])/216 - 
      (3955*Y^3*Log[u])/13824 - (221059*Y^4*Log[u])/810000 + 
      (11*Y^2*Log[u]^2)/432 + (25*Y^3*Log[u]^2)/768 + 
      (28633*Y^4*Log[u]^2)/864000 + 36*Zeta[3] + (31*Y*Zeta[3])/8 + 
      (2*Y^2*Zeta[3])/3 + (101*Y^3*Zeta[3])/6912 - (100849*Y^4*Zeta[3])/
       675000 - 18*Log[u]*Zeta[3] - (27*Y*Log[u]*Zeta[3])/8 - 
      Y^2*Log[u]*Zeta[3] - (355*Y^3*Log[u]*Zeta[3])/1152 - 
      (287*Y^4*Log[u]*Zeta[3])/5625 + 3*Log[u]^2*Zeta[3] + 
      (9*Y*Log[u]^2*Zeta[3])/8 + (11*Y^2*Log[u]^2*Zeta[3])/18 + 
      (25*Y^3*Log[u]^2*Zeta[3])/64 + (137*Y^4*Log[u]^2*Zeta[3])/500 + 
      10*Zeta[5] + (15*Y*Zeta[5])/4 + (55*Y^2*Zeta[5])/27 + 
      (125*Y^3*Zeta[5])/96 + (137*Y^4*Zeta[5])/150}, 
    {{v, u}, (923*Y^2)/1296 + (64721*Y^3)/82944 + (556368281*Y^4)/777600000 - 
      (53*Y^2*Log[u])/216 - (3955*Y^3*Log[u])/13824 - 
      (221059*Y^4*Log[u])/810000 + (11*Y^2*Log[u]^2)/432 + 
      (25*Y^3*Log[u]^2)/768 + (28633*Y^4*Log[u]^2)/864000 + 36*Zeta[3] + 
      (31*Y*Zeta[3])/8 + (2*Y^2*Zeta[3])/3 + (101*Y^3*Zeta[3])/6912 - 
      (100849*Y^4*Zeta[3])/675000 - 18*Log[u]*Zeta[3] - 
      (27*Y*Log[u]*Zeta[3])/8 - Y^2*Log[u]*Zeta[3] - (355*Y^3*Log[u]*Zeta[3])/
       1152 - (287*Y^4*Log[u]*Zeta[3])/5625 + 3*Log[u]^2*Zeta[3] + 
      (9*Y*Log[u]^2*Zeta[3])/8 + (11*Y^2*Log[u]^2*Zeta[3])/18 + 
      (25*Y^3*Log[u]^2*Zeta[3])/64 + (137*Y^4*Log[u]^2*Zeta[3])/500 + 
      10*Zeta[5] + (15*Y*Zeta[5])/4 + (55*Y^2*Zeta[5])/27 + 
      (125*Y^3*Zeta[5])/96 + (137*Y^4*Zeta[5])/150}}}, 
  {\[CapitalIota][20], (x[1, 3]*x[1, 8]*x[2, 4]*x[2, 7]*x[3, 4])/
    (x[1, 5]*x[1, 6]*x[1, 7]*x[2, 5]*x[2, 6]*x[2, 8]*x[3, 5]*x[3, 7]*x[3, 8]*
     x[4, 6]*x[4, 7]*x[4, 8]*x[5, 7]*x[6, 8]*x[7, 8]), 
   {{{u, v}, (1159*Y^2)/216 + (46685*Y^3)/5184 + (352381783*Y^4)/31104000 - 
      (125*Y^2*Log[u])/54 - (3587*Y^3*Log[u])/864 - (14193227*Y^4*Log[u])/
       2592000 + (19*Y^2*Log[u]^2)/72 + (73*Y^3*Log[u]^2)/144 + 
      (949*Y^4*Log[u]^2)/1350 + 24*Zeta[3] + 8*Y*Zeta[3] - 
      (19*Y^2*Zeta[3])/18 - (323*Y^3*Zeta[3])/54 - (89312*Y^4*Zeta[3])/
       10125 - 24*Log[u]*Zeta[3] - 16*Y*Log[u]*Zeta[3] - 
      (89*Y^2*Log[u]*Zeta[3])/9 - (137*Y^3*Log[u]*Zeta[3])/24 - 
      (9313*Y^4*Log[u]*Zeta[3])/3375 + 6*Log[u]^2*Zeta[3] + 
      6*Y*Log[u]^2*Zeta[3] + (67*Y^2*Log[u]^2*Zeta[3])/12 + 
      (31*Y^3*Log[u]^2*Zeta[3])/6 + (2161*Y^4*Log[u]^2*Zeta[3])/450 + 
      5*Zeta[5] + 5*Y*Zeta[5] + (335*Y^2*Zeta[5])/72 + (155*Y^3*Zeta[5])/36 + 
      (2161*Y^4*Zeta[5])/540}, {{u^(-1), v/u}, Y^2/144 - Y^3/64 - 
      (46919*Y^4)/2073600 + (11*Y^2*Zeta[3])/6 + (25*Y^3*Zeta[3])/8 + 
      (28633*Y^4*Zeta[3])/7200 + 36*Zeta[3]^2 + 27*Y*Zeta[3]^2 + 
      22*Y^2*Zeta[3]^2 + (75*Y^3*Zeta[3]^2)/4 + (411*Y^4*Zeta[3]^2)/25}, 
    {{v^(-1), u/v}, -2 - (539*Y)/32 - (812323*Y^2)/93312 - 
      (8378449*Y^3)/1492992 - (134671546807*Y^4)/33592320000 - 19*Log[u] + 
      (211*Y*Log[u])/32 + (109943*Y^2*Log[u])/31104 + 
      (197339*Y^3*Log[u])/82944 + (15883955*Y^4*Log[u])/8957952 + 
      (23*Log[u]^2)/2 - (9*Y*Log[u]^2)/32 - (1873*Y^2*Log[u]^2)/10368 - 
      (5279*Y^3*Log[u]^2)/41472 - (19505159*Y^4*Log[u]^2)/186624000 - 
      (5*Log[u]^3)/2 - (7*Y*Log[u]^3)/24 - (805*Y^2*Log[u]^3)/5184 - 
      (1121*Y^3*Log[u]^3)/10368 - (126847*Y^4*Log[u]^3)/1555200 + 
      (5*Log[u]^4)/24 + (5*Y*Log[u]^4)/96 + (35*Y^2*Log[u]^4)/1152 + 
      (25*Y^3*Log[u]^4)/1152 + (10447*Y^4*Log[u]^4)/622080 - 8*Zeta[3] - 
      (23*Y*Zeta[3])/4 - (491*Y^2*Zeta[3])/324 - (535*Y^3*Zeta[3])/2592 + 
      (946603*Y^4*Zeta[3])/3888000 + 8*Log[u]*Zeta[3] + 3*Y*Log[u]*Zeta[3] + 
      (19*Y^2*Log[u]*Zeta[3])/18 + (71*Y^3*Log[u]*Zeta[3])/216 + 
      (3169*Y^4*Log[u]*Zeta[3])/162000 - 12*Zeta[3]^2 - 3*Y*Zeta[3]^2 - 
      (4*Y^2*Zeta[3]^2)/3 - (3*Y^3*Zeta[3]^2)/4 - (12*Y^4*Zeta[3]^2)/25 + 
      80*Zeta[5] + 20*Y*Zeta[5] + (260*Y^2*Zeta[5])/27 + (35*Y^3*Zeta[5])/6 + 
      (298*Y^4*Zeta[5])/75 - 40*Log[u]*Zeta[5] - 10*Y*Log[u]*Zeta[5] - 
      (40*Y^2*Log[u]*Zeta[5])/9 - (5*Y^3*Log[u]*Zeta[5])/2 - 
      (8*Y^4*Log[u]*Zeta[5])/5}, {{u/v, v^(-1)}, (1159*Y^2)/216 + 
      (24763*Y^3)/5184 + (118657783*Y^4)/31104000 - (125*Y^2*Log[u])/54 - 
      (1957*Y^3*Log[u])/864 - (4989227*Y^4*Log[u])/2592000 + 
      (19*Y^2*Log[u]^2)/72 + (41*Y^3*Log[u]^2)/144 + 
      (349*Y^4*Log[u]^2)/1350 + 24*Zeta[3] - 8*Y*Zeta[3] - 
      (127*Y^2*Zeta[3])/18 - (137*Y^3*Zeta[3])/27 - (300871*Y^4*Zeta[3])/
       81000 - 24*Log[u]*Zeta[3] + 4*Y*Log[u]*Zeta[3] + 
      (37*Y^2*Log[u]*Zeta[3])/9 + (77*Y^3*Log[u]*Zeta[3])/24 + 
      (33623*Y^4*Log[u]*Zeta[3])/13500 + 6*Log[u]^2*Zeta[3] - 
      (5*Y^2*Log[u]^2*Zeta[3])/12 - (5*Y^3*Log[u]^2*Zeta[3])/12 - 
      (82*Y^4*Log[u]^2*Zeta[3])/225 + 5*Zeta[5] - (25*Y^2*Zeta[5])/72 - 
      (25*Y^3*Zeta[5])/72 - (41*Y^4*Zeta[5])/135}, 
    {{v/u, u^(-1)}, Y^2/144 + (7*Y^3)/192 + (169081*Y^4)/2073600 + 
      (11*Y^2*Zeta[3])/6 + (19*Y^3*Zeta[3])/8 + (17833*Y^4*Zeta[3])/7200 + 
      36*Zeta[3]^2 + 9*Y*Zeta[3]^2 + 4*Y^2*Zeta[3]^2 + (9*Y^3*Zeta[3]^2)/4 + 
      (36*Y^4*Zeta[3]^2)/25}, {{v, u}, -2 - (133*Y)/32 - (57079*Y^2)/93312 + 
      (1530289*Y^3)/1492992 + (62866348193*Y^4)/33592320000 - 19*Log[u] - 
      (83*Y*Log[u])/32 - (33913*Y^2*Log[u])/31104 - (52787*Y^3*Log[u])/
       82944 - (3646765*Y^4*Log[u])/8957952 + (23*Log[u]^2)/2 + 
      (137*Y*Log[u]^2)/32 + (28583*Y^2*Log[u]^2)/10368 + 
      (86603*Y^3*Log[u]^2)/41472 + (316680841*Y^4*Log[u]^2)/186624000 - 
      (5*Log[u]^3)/2 - (11*Y*Log[u]^3)/8 - (5341*Y^2*Log[u]^3)/5184 - 
      (8857*Y^3*Log[u]^3)/10368 - (1154347*Y^4*Log[u]^3)/1555200 + 
      (5*Log[u]^4)/24 + (5*Y*Log[u]^4)/32 + (155*Y^2*Log[u]^4)/1152 + 
      (35*Y^3*Log[u]^4)/288 + (69847*Y^4*Log[u]^4)/622080 - 8*Zeta[3] + 
      (23*Y*Zeta[3])/4 + (3559*Y^2*Zeta[3])/324 + (34039*Y^3*Zeta[3])/2592 + 
      (54466603*Y^4*Zeta[3])/3888000 + 8*Log[u]*Zeta[3] + 
      5*Y*Log[u]*Zeta[3] + (55*Y^2*Log[u]*Zeta[3])/18 + 
      (397*Y^3*Log[u]*Zeta[3])/216 + (168169*Y^4*Log[u]*Zeta[3])/162000 - 
      12*Zeta[3]^2 - 9*Y*Zeta[3]^2 - (22*Y^2*Zeta[3]^2)/3 - 
      (25*Y^3*Zeta[3]^2)/4 - (137*Y^4*Zeta[3]^2)/25 + 80*Zeta[5] + 
      20*Y*Zeta[5] - (10*Y^2*Zeta[5])/27 - (175*Y^3*Zeta[5])/18 - 
      (6587*Y^4*Zeta[5])/450 - 40*Log[u]*Zeta[5] - 30*Y*Log[u]*Zeta[5] - 
      (220*Y^2*Log[u]*Zeta[5])/9 - (125*Y^3*Log[u]*Zeta[5])/6 - 
      (274*Y^4*Log[u]*Zeta[5])/15}}}, {\[CapitalIota][21], 
   (x[1, 4]*x[2, 3]*x[3, 4])/(x[1, 5]*x[1, 6]*x[2, 5]*x[2, 6]*x[3, 5]*x[3, 7]*
     x[3, 8]*x[4, 6]*x[4, 7]*x[4, 8]*x[5, 7]*x[6, 8]*x[7, 8]), 
   {{{u, v}, (95*Y^2)/432 + Y^3/6 + (227863*Y^4)/1944000 - 
      (23*Y^2*Log[u])/216 - (5*Y^3*Log[u])/54 - (1459*Y^4*Log[u])/20250 + 
      (Y^2*Log[u]^2)/72 + (Y^3*Log[u]^2)/72 + (259*Y^4*Log[u]^2)/21600 + 
      24*Zeta[3] - 12*Y*Zeta[3] - (91*Y^2*Zeta[3])/18 - (5*Y^3*Zeta[3])/2 - 
      (114421*Y^4*Zeta[3])/81000 - 24*Log[u]*Zeta[3] + 6*Y*Log[u]*Zeta[3] + 
      (37*Y^2*Log[u]*Zeta[3])/9 + (97*Y^3*Log[u]*Zeta[3])/36 + 
      (25223*Y^4*Log[u]*Zeta[3])/13500 + 6*Log[u]^2*Zeta[3] - 
      (5*Y^2*Log[u]^2*Zeta[3])/12 - (5*Y^3*Log[u]^2*Zeta[3])/12 - 
      (82*Y^4*Log[u]^2*Zeta[3])/225 + 5*Zeta[5] - (25*Y^2*Zeta[5])/72 - 
      (25*Y^3*Zeta[5])/72 - (41*Y^4*Zeta[5])/135}, 
    {{u^(-1), v/u}, 70 - (2163*Y)/128 - (8533381*Y^2)/839808 - 
      (465162865*Y^3)/71663616 - (12637531236563*Y^4)/2799360000000 - 
      35*Log[u] + (883*Y*Log[u])/128 + (329927*Y^2*Log[u])/69984 + 
      (37982843*Y^3*Log[u])/11943936 + (6669149257*Y^4*Log[u])/2916000000 + 
      (15*Log[u]^2)/2 - (159*Y*Log[u]^2)/128 - (1897*Y^2*Log[u]^2)/1944 - 
      (1367533*Y^3*Log[u]^2)/1990656 - (392146127*Y^4*Log[u]^2)/777600000 - 
      (5*Log[u]^3)/6 + (7*Y*Log[u]^3)/64 + (157*Y^2*Log[u]^3)/1458 + 
      (40165*Y^3*Log[u]^3)/497664 + (1182941*Y^4*Log[u]^3)/19440000 + 
      Log[u]^4/24 - (Y*Log[u]^4)/384 - (73*Y^2*Log[u]^4)/15552 - 
      (667*Y^3*Log[u]^4)/165888 - (83897*Y^4*Log[u]^4)/25920000 - 
      4*Y*Zeta[3] - (11*Y^2*Zeta[3])/6 - (565*Y^3*Zeta[3])/648 - 
      (1091*Y^4*Zeta[3])/2592 - 40*Zeta[5] + 5*Y*Zeta[5] + 
      (140*Y^2*Zeta[5])/27 + (95*Y^3*Zeta[5])/24 + (226*Y^4*Zeta[5])/75}, 
    {{v^(-1), u/v}, 0}, {{u/v, v^(-1)}, (95*Y^2)/432 + (167*Y^3)/432 + 
      (979363*Y^4)/1944000 - (23*Y^2*Log[u])/216 - (43*Y^3*Log[u])/216 - 
      (21961*Y^4*Log[u])/81000 + (Y^2*Log[u]^2)/72 + (Y^3*Log[u]^2)/36 + 
      (859*Y^4*Log[u]^2)/21600 + 24*Zeta[3] + 12*Y*Zeta[3] + 
      (125*Y^2*Zeta[3])/18 + (40*Y^3*Zeta[3])/9 + (245579*Y^4*Zeta[3])/
       81000 - 24*Log[u]*Zeta[3] - 18*Y*Log[u]*Zeta[3] - 
      (125*Y^2*Log[u]*Zeta[3])/9 - (403*Y^3*Log[u]*Zeta[3])/36 - 
      (62951*Y^4*Log[u]*Zeta[3])/6750 + 6*Log[u]^2*Zeta[3] + 
      6*Y*Log[u]^2*Zeta[3] + (67*Y^2*Log[u]^2*Zeta[3])/12 + 
      (31*Y^3*Log[u]^2*Zeta[3])/6 + (2161*Y^4*Log[u]^2*Zeta[3])/450 + 
      5*Zeta[5] + 5*Y*Zeta[5] + (335*Y^2*Zeta[5])/72 + (155*Y^3*Zeta[5])/36 + 
      (2161*Y^4*Zeta[5])/540}, {{v/u, u^(-1)}, 70 + (6643*Y)/128 + 
      (17525671*Y^2)/419904 + (2537846513*Y^3)/71663616 + 
      (43475698795781*Y^4)/1399680000000 - 35*Log[u] - (3443*Y*Log[u])/128 - 
      (1511527*Y^2*Log[u])/69984 - (216598651*Y^3*Log[u])/11943936 - 
      (183220606097*Y^4*Log[u])/11664000000 + (15*Log[u]^2)/2 + 
      (799*Y*Log[u]^2)/128 + (40283*Y^2*Log[u]^2)/7776 + 
      (8800877*Y^3*Log[u]^2)/1990656 + (751087687*Y^4*Log[u]^2)/194400000 - 
      (5*Log[u]^3)/6 - (149*Y*Log[u]^3)/192 - (3989*Y^2*Log[u]^3)/5832 - 
      (301733*Y^3*Log[u]^3)/497664 - (660949*Y^4*Log[u]^3)/1215000 + 
      Log[u]^4/24 + (17*Y*Log[u]^4)/384 + (41*Y^2*Log[u]^4)/972 + 
      (6539*Y^3*Log[u]^4)/165888 + (476489*Y^4*Log[u]^4)/12960000 + 
      4*Y*Zeta[3] + (37*Y^2*Zeta[3])/6 + (4777*Y^3*Zeta[3])/648 + 
      (20909*Y^4*Zeta[3])/2592 - 40*Zeta[5] - 45*Y*Zeta[5] - 
      (1210*Y^2*Zeta[5])/27 - (3125*Y^3*Zeta[5])/72 - 
      (18769*Y^4*Zeta[5])/450}, {{v, u}, 0}}}, 
  {\[CapitalIota][22], (x[1, 4]*x[2, 3]*x[3, 4])/(x[1, 5]*x[1, 6]*x[2, 5]*
     x[2, 7]*x[3, 5]*x[3, 6]*x[3, 8]*x[4, 6]*x[4, 7]*x[4, 8]*x[5, 7]*x[6, 8]*
     x[7, 8]), {{{u, v}, (923*Y^2)/1296 + (44969*Y^3)/82944 + 
      (288099431*Y^4)/777600000 - (53*Y^2*Log[u])/216 - 
      (2747*Y^3*Log[u])/13824 - (917897*Y^4*Log[u])/6480000 + 
      (11*Y^2*Log[u]^2)/432 + (17*Y^3*Log[u]^2)/768 + 
      (14233*Y^4*Log[u]^2)/864000 + 36*Zeta[3] - (95*Y*Zeta[3])/8 - 
      (157*Y^2*Zeta[3])/24 - (27205*Y^3*Zeta[3])/6912 - 
      (28109209*Y^4*Zeta[3])/10800000 - 18*Log[u]*Zeta[3] + 
      (33*Y*Log[u]*Zeta[3])/8 + (11*Y^2*Log[u]*Zeta[3])/4 + 
      (691*Y^3*Log[u]*Zeta[3])/384 + (226441*Y^4*Log[u]*Zeta[3])/180000 + 
      3*Log[u]^2*Zeta[3] - (3*Y*Log[u]^2*Zeta[3])/8 - 
      (7*Y^2*Log[u]^2*Zeta[3])/18 - (19*Y^3*Log[u]^2*Zeta[3])/64 - 
      (113*Y^4*Log[u]^2*Zeta[3])/500 - 5*Zeta[5] + (5*Y*Zeta[5])/8 + 
      (35*Y^2*Zeta[5])/54 + (95*Y^3*Zeta[5])/192 + (113*Y^4*Zeta[5])/300}, 
    {{u^(-1), v/u}, 42 - (419*Y)/32 - (146009*Y^2)/23328 - 
      (198461*Y^3)/55296 - (3291787087*Y^4)/1399680000 - 35*Log[u] + 
      (529*Y*Log[u])/64 + (52493*Y^2*Log[u])/10368 + 
      (3222193*Y^3*Log[u])/995328 + (125974501753*Y^4*Log[u])/55987200000 + 
      (23*Log[u]^2)/2 - (105*Y*Log[u]^2)/64 - (4895*Y^2*Log[u]^2)/3456 - 
      (171163*Y^3*Log[u]^2)/165888 - (1440595223*Y^4*Log[u]^2)/1866240000 - 
      (11*Log[u]^3)/6 + (5*Y*Log[u]^3)/96 + (775*Y^2*Log[u]^3)/5184 + 
      (1891*Y^3*Log[u]^3)/13824 + (53717021*Y^4*Log[u]^3)/466560000 + 
      Log[u]^4/8 + (Y*Log[u]^4)/64 + (Y^2*Log[u]^4)/3456 - 
      (47*Y^3*Log[u]^4)/13824 - (45017*Y^4*Log[u]^4)/10368000 - 4*Zeta[3] + 
      (35*Y^2*Zeta[3])/162 + (1129*Y^3*Zeta[3])/5184 + 
      (1889753*Y^4*Zeta[3])/9720000 + 2*Log[u]*Zeta[3] + 
      (Y*Log[u]*Zeta[3])/4 + (Y^2*Log[u]*Zeta[3])/216 - 
      (47*Y^3*Log[u]*Zeta[3])/864 - (45017*Y^4*Log[u]*Zeta[3])/648000}, 
    {{v^(-1), u/v}, 0}, {{u/v, v^(-1)}, (923*Y^2)/1296 + (111895*Y^3)/82944 + 
      (1431080681*Y^4)/777600000 - (53*Y^2*Log[u])/216 - 
      (6725*Y^3*Log[u])/13824 - (4439147*Y^4*Log[u])/6480000 + 
      (11*Y^2*Log[u]^2)/432 + (125*Y^3*Log[u]^2)/2304 + 
      (69733*Y^4*Log[u]^2)/864000 + 36*Zeta[3] + (239*Y*Zeta[3])/8 + 
      (301*Y^2*Zeta[3])/12 + (150325*Y^3*Zeta[3])/6912 + 
      (11596537*Y^4*Zeta[3])/600000 - 18*Log[u]*Zeta[3] - 
      (129*Y*Log[u]*Zeta[3])/8 - (55*Y^2*Log[u]*Zeta[3])/4 - 
      (13625*Y^3*Log[u]*Zeta[3])/1152 - (619103*Y^4*Log[u]*Zeta[3])/60000 + 
      3*Log[u]^2*Zeta[3] + (27*Y*Log[u]^2*Zeta[3])/8 + 
      (121*Y^2*Log[u]^2*Zeta[3])/36 + (625*Y^3*Log[u]^2*Zeta[3])/192 + 
      (18769*Y^4*Log[u]^2*Zeta[3])/6000 - 5*Zeta[5] - (45*Y*Zeta[5])/8 - 
      (605*Y^2*Zeta[5])/108 - (3125*Y^3*Zeta[5])/576 - 
      (18769*Y^4*Zeta[5])/3600}, {{v/u, u^(-1)}, 42 + (643*Y)/32 + 
      (590801*Y^2)/46656 + (4545157*Y^3)/497664 + (39813551027*Y^4)/
       5598720000 - 35*Log[u] - (1297*Y*Log[u])/64 - 
      (147091*Y^2*Log[u])/10368 - (10913233*Y^3*Log[u])/995328 - 
      (502421698247*Y^4*Log[u])/55987200000 + (23*Log[u]^2)/2 + 
      (489*Y*Log[u]^2)/64 + (19729*Y^2*Log[u]^2)/3456 + 
      (760651*Y^3*Log[u]^2)/165888 + (7187704777*Y^4*Log[u]^2)/1866240000 - 
      (11*Log[u]^3)/6 - (133*Y*Log[u]^3)/96 - (5705*Y^2*Log[u]^3)/5184 - 
      (12667*Y^3*Log[u]^3)/13824 - (367752979*Y^4*Log[u]^3)/466560000 + 
      Log[u]^4/8 + (7*Y*Log[u]^4)/64 + (325*Y^2*Log[u]^4)/3456 + 
      (1139*Y^3*Log[u]^4)/13824 + (761983*Y^4*Log[u]^4)/10368000 - 
      4*Zeta[3] - 2*Y*Zeta[3] - (335*Y^2*Zeta[3])/324 - 
      (2713*Y^3*Zeta[3])/5184 - (2201497*Y^4*Zeta[3])/9720000 + 
      2*Log[u]*Zeta[3] + (7*Y*Log[u]*Zeta[3])/4 + (325*Y^2*Log[u]*Zeta[3])/
       216 + (1139*Y^3*Log[u]*Zeta[3])/864 + (761983*Y^4*Log[u]*Zeta[3])/
       648000}, {{v, u}, 0}}}, {\[CapitalIota][25], 
   (x[1, 4]*x[2, 4]*x[3, 4]*x[3, 7]*x[5, 8])/(x[1, 7]*x[1, 8]*x[2, 5]*x[2, 7]*
     x[3, 5]*x[3, 6]*x[3, 8]*x[4, 5]*x[4, 6]*x[4, 7]*x[4, 8]*x[5, 6]*x[5, 7]*
     x[6, 8]*x[7, 8]), {{{u, v}, (1309*Y^2)/864 + (3367*Y^3)/1728 + 
      (5367317*Y^4)/2592000 - (35*Y^2*Log[u])/54 - (43*Y^3*Log[u])/48 - 
      (7739591*Y^4*Log[u])/7776000 + (11*Y^2*Log[u]^2)/144 + 
      (11*Y^3*Log[u]^2)/96 + (34813*Y^4*Log[u]^2)/259200 + 24*Zeta[3] - 
      (31*Y^2*Zeta[3])/18 - (35*Y^3*Zeta[3])/18 - (1248803*Y^4*Zeta[3])/
       648000 - 24*Log[u]*Zeta[3] - 6*Y*Log[u]*Zeta[3] - 
      (49*Y^2*Log[u]*Zeta[3])/18 - (3*Y^3*Log[u]*Zeta[3])/2 - 
      (47983*Y^4*Log[u]*Zeta[3])/54000 + 6*Log[u]^2*Zeta[3] + 
      3*Y*Log[u]^2*Zeta[3] + (25*Y^2*Log[u]^2*Zeta[3])/12 + 
      (13*Y^3*Log[u]^2*Zeta[3])/8 + (2419*Y^4*Log[u]^2*Zeta[3])/1800 + 
      12*Zeta[3]^2 + 6*Y*Zeta[3]^2 + (13*Y^2*Zeta[3]^2)/3 + 
      (7*Y^3*Zeta[3]^2)/2 + (149*Y^4*Zeta[3]^2)/50 + 70*Zeta[5] + 
      35*Y*Zeta[5] + (835*Y^2*Zeta[5])/36 + (415*Y^3*Zeta[5])/24 + 
      (9289*Y^4*Zeta[5])/675 - (161*Zeta[7])/4 - (161*Y*Zeta[7])/8 - 
      (161*Y^2*Zeta[7])/12 - (161*Y^3*Zeta[7])/16 - (161*Y^4*Zeta[7])/20}, 
    {{u^(-1), v/u}, (1861*Y^2)/648 + (295189*Y^3)/82944 + 
      (5619433537*Y^4)/1555200000 - (28*Y^2*Log[u])/27 - 
      (2111*Y^3*Log[u])/1536 - (4727911*Y^4*Log[u])/3240000 + 
      (47*Y^2*Log[u]^2)/432 + (121*Y^3*Log[u]^2)/768 + 
      (76979*Y^4*Log[u]^2)/432000 + 36*Zeta[3] - (49*Y*Zeta[3])/8 - 
      (245*Y^2*Zeta[3])/24 - (70163*Y^3*Zeta[3])/6912 - 
      (101323709*Y^4*Zeta[3])/10800000 - 18*Log[u]*Zeta[3] - 
      (23*Y*Log[u]*Zeta[3])/8 - (Y^2*Log[u]*Zeta[3])/6 + 
      (251*Y^3*Log[u]*Zeta[3])/384 + (42829*Y^4*Log[u]*Zeta[3])/45000 + 
      3*Log[u]^2*Zeta[3] + (9*Y*Log[u]^2*Zeta[3])/8 + 
      (11*Y^2*Log[u]^2*Zeta[3])/18 + (25*Y^3*Log[u]^2*Zeta[3])/64 + 
      (137*Y^4*Log[u]^2*Zeta[3])/500 - 6*Zeta[3]^2 + (3*Y*Zeta[3]^2)/2 + 
      (7*Y^2*Zeta[3]^2)/3 + (19*Y^3*Zeta[3]^2)/8 + (113*Y^4*Zeta[3]^2)/50 - 
      20*Zeta[5] - (5*Y*Zeta[5])/4 + (235*Y^2*Zeta[5])/108 + 
      (875*Y^3*Zeta[5])/288 + (11549*Y^4*Zeta[5])/3600 + (441*Zeta[7])/8 + 
      (441*Y*Zeta[7])/16 + (147*Y^2*Zeta[7])/8 + (441*Y^3*Zeta[7])/32 + 
      (441*Y^4*Zeta[7])/40}, {{v^(-1), u/v}, (1861*Y^2)/648 + 
      (295189*Y^3)/82944 + (5619433537*Y^4)/1555200000 - (28*Y^2*Log[u])/27 - 
      (2111*Y^3*Log[u])/1536 - (4727911*Y^4*Log[u])/3240000 + 
      (47*Y^2*Log[u]^2)/432 + (121*Y^3*Log[u]^2)/768 + 
      (76979*Y^4*Log[u]^2)/432000 + 36*Zeta[3] - (49*Y*Zeta[3])/8 - 
      (245*Y^2*Zeta[3])/24 - (70163*Y^3*Zeta[3])/6912 - 
      (101323709*Y^4*Zeta[3])/10800000 - 18*Log[u]*Zeta[3] - 
      (23*Y*Log[u]*Zeta[3])/8 - (Y^2*Log[u]*Zeta[3])/6 + 
      (251*Y^3*Log[u]*Zeta[3])/384 + (42829*Y^4*Log[u]*Zeta[3])/45000 + 
      3*Log[u]^2*Zeta[3] + (9*Y*Log[u]^2*Zeta[3])/8 + 
      (11*Y^2*Log[u]^2*Zeta[3])/18 + (25*Y^3*Log[u]^2*Zeta[3])/64 + 
      (137*Y^4*Log[u]^2*Zeta[3])/500 - 6*Zeta[3]^2 + (3*Y*Zeta[3]^2)/2 + 
      (7*Y^2*Zeta[3]^2)/3 + (19*Y^3*Zeta[3]^2)/8 + (113*Y^4*Zeta[3]^2)/50 - 
      20*Zeta[5] - (5*Y*Zeta[5])/4 + (235*Y^2*Zeta[5])/108 + 
      (875*Y^3*Zeta[5])/288 + (11549*Y^4*Zeta[5])/3600 + (441*Zeta[7])/8 + 
      (441*Y*Zeta[7])/16 + (147*Y^2*Zeta[7])/8 + (441*Y^3*Zeta[7])/32 + 
      (441*Y^4*Zeta[7])/40}, {{u/v, v^(-1)}, (1309*Y^2)/864 + 
      (3367*Y^3)/1728 + (5367317*Y^4)/2592000 - (35*Y^2*Log[u])/54 - 
      (43*Y^3*Log[u])/48 - (7739591*Y^4*Log[u])/7776000 + 
      (11*Y^2*Log[u]^2)/144 + (11*Y^3*Log[u]^2)/96 + 
      (34813*Y^4*Log[u]^2)/259200 + 24*Zeta[3] - (31*Y^2*Zeta[3])/18 - 
      (35*Y^3*Zeta[3])/18 - (1248803*Y^4*Zeta[3])/648000 - 
      24*Log[u]*Zeta[3] - 6*Y*Log[u]*Zeta[3] - (49*Y^2*Log[u]*Zeta[3])/18 - 
      (3*Y^3*Log[u]*Zeta[3])/2 - (47983*Y^4*Log[u]*Zeta[3])/54000 + 
      6*Log[u]^2*Zeta[3] + 3*Y*Log[u]^2*Zeta[3] + (25*Y^2*Log[u]^2*Zeta[3])/
       12 + (13*Y^3*Log[u]^2*Zeta[3])/8 + (2419*Y^4*Log[u]^2*Zeta[3])/1800 + 
      12*Zeta[3]^2 + 6*Y*Zeta[3]^2 + (13*Y^2*Zeta[3]^2)/3 + 
      (7*Y^3*Zeta[3]^2)/2 + (149*Y^4*Zeta[3]^2)/50 + 70*Zeta[5] + 
      35*Y*Zeta[5] + (835*Y^2*Zeta[5])/36 + (415*Y^3*Zeta[5])/24 + 
      (9289*Y^4*Zeta[5])/675 - (161*Zeta[7])/4 - (161*Y*Zeta[7])/8 - 
      (161*Y^2*Zeta[7])/12 - (161*Y^3*Zeta[7])/16 - (161*Y^4*Zeta[7])/20}, 
    {{v/u, u^(-1)}, (1861*Y^2)/648 + (333419*Y^3)/82944 + 
      (6940446037*Y^4)/1555200000 - (28*Y^2*Log[u])/27 - 
      (21001*Y^3*Log[u])/13824 - (2814893*Y^4*Log[u])/1620000 + 
      (47*Y^2*Log[u]^2)/432 + (389*Y^3*Log[u]^2)/2304 + 
      (86729*Y^4*Log[u]^2)/432000 + 36*Zeta[3] + (193*Y*Zeta[3])/8 + 
      (203*Y^2*Zeta[3])/12 + (88451*Y^3*Zeta[3])/6912 + 
      (6107537*Y^4*Zeta[3])/600000 - 18*Log[u]*Zeta[3] - 
      (73*Y*Log[u]*Zeta[3])/8 - (17*Y^2*Log[u]*Zeta[3])/3 - 
      (4529*Y^3*Log[u]*Zeta[3])/1152 - (29163*Y^4*Log[u]*Zeta[3])/10000 + 
      3*Log[u]^2*Zeta[3] + (15*Y*Log[u]^2*Zeta[3])/8 + 
      (49*Y^2*Log[u]^2*Zeta[3])/36 + (205*Y^3*Log[u]^2*Zeta[3])/192 + 
      (5269*Y^4*Log[u]^2*Zeta[3])/6000 - 6*Zeta[3]^2 - (15*Y*Zeta[3]^2)/2 - 
      (20*Y^2*Zeta[3]^2)/3 - (47*Y^3*Zeta[3]^2)/8 - (131*Y^4*Zeta[3]^2)/25 - 
      20*Zeta[5] - (75*Y*Zeta[5])/4 - (1655*Y^2*Zeta[5])/108 - 
      (1225*Y^3*Zeta[5])/96 - (13067*Y^4*Zeta[5])/1200 + (441*Zeta[7])/8 + 
      (441*Y*Zeta[7])/16 + (147*Y^2*Zeta[7])/8 + (441*Y^3*Zeta[7])/32 + 
      (441*Y^4*Zeta[7])/40}, {{v, u}, (1861*Y^2)/648 + (333419*Y^3)/82944 + 
      (6940446037*Y^4)/1555200000 - (28*Y^2*Log[u])/27 - 
      (21001*Y^3*Log[u])/13824 - (2814893*Y^4*Log[u])/1620000 + 
      (47*Y^2*Log[u]^2)/432 + (389*Y^3*Log[u]^2)/2304 + 
      (86729*Y^4*Log[u]^2)/432000 + 36*Zeta[3] + (193*Y*Zeta[3])/8 + 
      (203*Y^2*Zeta[3])/12 + (88451*Y^3*Zeta[3])/6912 + 
      (6107537*Y^4*Zeta[3])/600000 - 18*Log[u]*Zeta[3] - 
      (73*Y*Log[u]*Zeta[3])/8 - (17*Y^2*Log[u]*Zeta[3])/3 - 
      (4529*Y^3*Log[u]*Zeta[3])/1152 - (29163*Y^4*Log[u]*Zeta[3])/10000 + 
      3*Log[u]^2*Zeta[3] + (15*Y*Log[u]^2*Zeta[3])/8 + 
      (49*Y^2*Log[u]^2*Zeta[3])/36 + (205*Y^3*Log[u]^2*Zeta[3])/192 + 
      (5269*Y^4*Log[u]^2*Zeta[3])/6000 - 6*Zeta[3]^2 - (15*Y*Zeta[3]^2)/2 - 
      (20*Y^2*Zeta[3]^2)/3 - (47*Y^3*Zeta[3]^2)/8 - (131*Y^4*Zeta[3]^2)/25 - 
      20*Zeta[5] - (75*Y*Zeta[5])/4 - (1655*Y^2*Zeta[5])/108 - 
      (1225*Y^3*Zeta[5])/96 - (13067*Y^4*Zeta[5])/1200 + (441*Zeta[7])/8 + 
      (441*Y*Zeta[7])/16 + (147*Y^2*Zeta[7])/8 + (441*Y^3*Zeta[7])/32 + 
      (441*Y^4*Zeta[7])/40}}}, {\[CapitalIota][26], 
   (x[1, 3]*x[2, 4]^2*x[3, 4]*x[5, 8])/(x[1, 5]*x[1, 6]*x[2, 5]*x[2, 6]*
     x[2, 8]*x[3, 5]*x[3, 7]*x[3, 8]*x[4, 5]*x[4, 6]*x[4, 7]*x[4, 8]*x[5, 7]*
     x[6, 8]*x[7, 8]), {{{u, v}, (2453*Y^2)/1728 + (14503*Y^3)/5184 + 
      (1463930699*Y^4)/373248000 - (175*Y^2*Log[u])/288 - 
      (4361*Y^3*Log[u])/3456 - (57154733*Y^4*Log[u])/31104000 + 
      (7*Y^2*Log[u]^2)/96 + (31*Y^3*Log[u]^2)/192 + (85313*Y^4*Log[u]^2)/
       345600 + 24*Zeta[3] + (25*Y*Zeta[3])/2 + (46*Y^2*Zeta[3])/9 + 
      (307*Y^3*Zeta[3])/432 - (1294517*Y^4*Zeta[3])/648000 - 
      30*Log[u]*Zeta[3] - (107*Y*Log[u]*Zeta[3])/4 - (517*Y^2*Log[u]*Zeta[3])/
       24 - (4913*Y^3*Log[u]*Zeta[3])/288 - (2907569*Y^4*Log[u]*Zeta[3])/
       216000 + 9*Log[u]^2*Zeta[3] + (45*Y*Log[u]^2*Zeta[3])/4 + 
      (95*Y^2*Log[u]^2*Zeta[3])/8 + (191*Y^3*Log[u]^2*Zeta[3])/16 + 
      (28259*Y^4*Log[u]^2*Zeta[3])/2400 + 20*Zeta[5] + 25*Y*Zeta[5] + 
      (475*Y^2*Zeta[5])/18 + (955*Y^3*Zeta[5])/36 + (28259*Y^4*Zeta[5])/
       1080}, {{u^(-1), v/u}, 0}, {{v^(-1), u/v}, 88 - (4851*Y)/128 - 
      (12561097*Y^2)/839808 - (551018029*Y^3)/71663616 - 
      (13111817527763*Y^4)/2799360000000 - 60*Log[u] + (3115*Y*Log[u])/128 + 
      (3026699*Y^2*Log[u])/279936 + (68476543*Y^3*Log[u])/11943936 + 
      (245120488423*Y^4*Log[u])/69984000000 + 18*Log[u]^2 - 
      (799*Y*Log[u]^2)/128 - (103595*Y^2*Log[u]^2)/31104 - 
      (140515*Y^3*Log[u]^2)/73728 - (234709963*Y^4*Log[u]^2)/194400000 - 
      (8*Log[u]^3)/3 + (133*Y*Log[u]^3)/192 + (22025*Y^2*Log[u]^3)/46656 + 
      (149965*Y^3*Log[u]^3)/497664 + (47459611*Y^4*Log[u]^3)/233280000 + 
      Log[u]^4/6 - (3*Y*Log[u]^4)/128 - (755*Y^2*Log[u]^4)/31104 - 
      (2999*Y^3*Log[u]^4)/165888 - (346837*Y^4*Log[u]^4)/25920000 - 
      6*Zeta[3] + (29*Y*Zeta[3])/16 + (1397*Y^2*Zeta[3])/1944 + 
      (13729*Y^3*Zeta[3])/41472 + (18591989*Y^4*Zeta[3])/97200000 + 
      10*Log[u]*Zeta[3] - (3*Y*Log[u]*Zeta[3])/2 - (979*Y^2*Log[u]*Zeta[3])/
       648 - (1925*Y^3*Log[u]*Zeta[3])/1728 - (294571*Y^4*Log[u]*Zeta[3])/
       360000 - 40*Zeta[5] + (15*Y*Zeta[5])/2 + (335*Y^2*Zeta[5])/54 + 
      (625*Y^3*Zeta[5])/144 + (16841*Y^4*Zeta[5])/5400}, 
    {{u/v, v^(-1)}, (2453*Y^2)/1728 + (553*Y^3)/648 + 
      (170558699*Y^4)/373248000 - (175*Y^2*Log[u])/288 - 
      (1435*Y^3*Log[u])/3456 - (7726733*Y^4*Log[u])/31104000 + 
      (7*Y^2*Log[u]^2)/96 + (11*Y^3*Log[u]^2)/192 + (13313*Y^4*Log[u]^2)/
       345600 + 24*Zeta[3] - (37*Y*Zeta[3])/2 - (185*Y^2*Zeta[3])/36 - 
      (775*Y^3*Zeta[3])/432 - (465767*Y^4*Zeta[3])/648000 - 
      30*Log[u]*Zeta[3] + (59*Y*Log[u]*Zeta[3])/4 + (155*Y^2*Log[u]*Zeta[3])/
       24 + (917*Y^3*Log[u]*Zeta[3])/288 + (383431*Y^4*Log[u]*Zeta[3])/
       216000 + 9*Log[u]^2*Zeta[3] - (9*Y*Log[u]^2*Zeta[3])/4 - 
      (13*Y^2*Log[u]^2*Zeta[3])/8 - (17*Y^3*Log[u]^2*Zeta[3])/16 - 
      (1741*Y^4*Log[u]^2*Zeta[3])/2400 + 20*Zeta[5] - 5*Y*Zeta[5] - 
      (65*Y^2*Zeta[5])/18 - (85*Y^3*Zeta[5])/36 - (1741*Y^4*Zeta[5])/1080}, 
    {{v/u, u^(-1)}, 0}, {{v, u}, 88 + (8435*Y)/128 + (22046569*Y^2)/419904 + 
      (3157551533*Y^3)/71663616 + (53579477368931*Y^4)/1399680000000 - 
      60*Log[u] - (6187*Y*Log[u])/128 - (11022589*Y^2*Log[u])/279936 - 
      (132045653*Y^3*Log[u])/3981312 - (2008248792827*Y^4*Log[u])/
       69984000000 + 18*Log[u]^2 + (2079*Y*Log[u]^2)/128 + 
      (437809*Y^2*Log[u]^2)/31104 + (24555697*Y^3*Log[u]^2)/1990656 + 
      (8534150773*Y^4*Log[u]^2)/777600000 - (8*Log[u]^3)/3 - 
      (517*Y*Log[u]^3)/192 - (115999*Y^2*Log[u]^3)/46656 - 
      (1129901*Y^3*Log[u]^3)/497664 - (485070389*Y^4*Log[u]^3)/233280000 + 
      Log[u]^4/6 + (73*Y*Log[u]^4)/384 + (5887*Y^2*Log[u]^4)/31104 + 
      (3359*Y^3*Log[u]^4)/18432 + (250141*Y^4*Log[u]^4)/1440000 - 6*Zeta[3] + 
      (35*Y*Zeta[3])/16 + (7381*Y^2*Zeta[3])/972 + (50503*Y^3*Zeta[3])/4608 + 
      (19877951*Y^4*Zeta[3])/1518750 + 10*Log[u]*Zeta[3] + 
      (23*Y*Log[u]*Zeta[3])/2 + (7445*Y^2*Log[u]*Zeta[3])/648 + 
      (6383*Y^3*Log[u]*Zeta[3])/576 + (11418787*Y^4*Log[u]*Zeta[3])/1080000 - 
      40*Zeta[5] - (95*Y*Zeta[5])/2 - (2635*Y^2*Zeta[5])/54 - 
      (2315*Y^3*Zeta[5])/48 - (253909*Y^4*Zeta[5])/5400}}}, 
  {\[CapitalIota][27], (x[1, 2]*x[1, 4]*x[2, 4]*x[3, 4]*x[5, 8]^2)/
    (x[1, 5]*x[1, 7]*x[1, 8]*x[2, 5]*x[2, 6]*x[2, 8]*x[3, 5]*x[3, 8]*x[4, 5]*
     x[4, 6]*x[4, 7]*x[4, 8]*x[5, 6]*x[5, 7]*x[6, 8]*x[7, 8]), 
   {{{u, v}, 0}, {{u^(-1), v/u}, (2581*Y^2)/1296 + (426493*Y^3)/124416 + 
      (40467393169*Y^4)/9331200000 - (277*Y^2*Log[u])/432 - 
      (23779*Y^3*Log[u])/20736 - (231691241*Y^4*Log[u])/155520000 + 
      (25*Y^2*Log[u]^2)/432 + (125*Y^3*Log[u]^2)/1152 + 
      (756251*Y^4*Log[u]^2)/5184000 + 60*Zeta[3] + (141*Y*Zeta[3])/4 + 
      (1625*Y^2*Zeta[3])/72 + (161857*Y^3*Zeta[3])/10368 + 
      (30772933*Y^4*Zeta[3])/2700000 - 36*Log[u]*Zeta[3] - 
      (103*Y*Log[u]*Zeta[3])/4 - (169*Y^2*Log[u]*Zeta[3])/9 - 
      (24787*Y^3*Log[u]*Zeta[3])/1728 - (6146119*Y^4*Log[u]*Zeta[3])/540000 + 
      6*Log[u]^2*Zeta[3] + (21*Y*Log[u]^2*Zeta[3])/4 + 
      (79*Y^2*Log[u]^2*Zeta[3])/18 + (119*Y^3*Log[u]^2*Zeta[3])/32 + 
      (19253*Y^4*Log[u]^2*Zeta[3])/6000 + 20*Zeta[5] + (35*Y*Zeta[5])/2 + 
      (395*Y^2*Zeta[5])/27 + (595*Y^3*Zeta[5])/48 + (19253*Y^4*Zeta[5])/
       1800}, {{v^(-1), u/v}, (2581*Y^2)/1296 + (426493*Y^3)/124416 + 
      (40467393169*Y^4)/9331200000 - (277*Y^2*Log[u])/432 - 
      (23779*Y^3*Log[u])/20736 - (231691241*Y^4*Log[u])/155520000 + 
      (25*Y^2*Log[u]^2)/432 + (125*Y^3*Log[u]^2)/1152 + 
      (756251*Y^4*Log[u]^2)/5184000 + 60*Zeta[3] + (141*Y*Zeta[3])/4 + 
      (1625*Y^2*Zeta[3])/72 + (161857*Y^3*Zeta[3])/10368 + 
      (30772933*Y^4*Zeta[3])/2700000 - 36*Log[u]*Zeta[3] - 
      (103*Y*Log[u]*Zeta[3])/4 - (169*Y^2*Log[u]*Zeta[3])/9 - 
      (24787*Y^3*Log[u]*Zeta[3])/1728 - (6146119*Y^4*Log[u]*Zeta[3])/540000 + 
      6*Log[u]^2*Zeta[3] + (21*Y*Log[u]^2*Zeta[3])/4 + 
      (79*Y^2*Log[u]^2*Zeta[3])/18 + (119*Y^3*Log[u]^2*Zeta[3])/32 + 
      (19253*Y^4*Log[u]^2*Zeta[3])/6000 + 20*Zeta[5] + (35*Y*Zeta[5])/2 + 
      (395*Y^2*Zeta[5])/27 + (595*Y^3*Zeta[5])/48 + (19253*Y^4*Zeta[5])/
       1800}, {{u/v, v^(-1)}, 0}, {{v/u, u^(-1)}, 
     (2581*Y^2)/1296 + (237059*Y^3)/124416 + (14318043169*Y^4)/9331200000 - 
      (277*Y^2*Log[u])/432 - (13709*Y^3*Log[u])/20736 - 
      (87391241*Y^4*Log[u])/155520000 + (25*Y^2*Log[u]^2)/432 + 
      (25*Y^3*Log[u]^2)/384 + (306251*Y^4*Log[u]^2)/5184000 + 60*Zeta[3] - 
      (45*Y*Zeta[3])/4 - (733*Y^2*Zeta[3])/72 - (75745*Y^3*Zeta[3])/10368 - 
      (85640527*Y^4*Zeta[3])/16200000 - 36*Log[u]*Zeta[3] + 
      (7*Y*Log[u]*Zeta[3])/4 + (38*Y^2*Log[u]*Zeta[3])/9 + 
      (6547*Y^3*Log[u]*Zeta[3])/1728 + (1681381*Y^4*Log[u]*Zeta[3])/540000 + 
      6*Log[u]^2*Zeta[3] + (3*Y*Log[u]^2*Zeta[3])/4 - 
      (Y^2*Log[u]^2*Zeta[3])/9 - (29*Y^3*Log[u]^2*Zeta[3])/96 - 
      (1997*Y^4*Log[u]^2*Zeta[3])/6000 + 20*Zeta[5] + (5*Y*Zeta[5])/2 - 
      (10*Y^2*Zeta[5])/27 - (145*Y^3*Zeta[5])/144 - (1997*Y^4*Zeta[5])/1800}, 
    {{v, u}, (2581*Y^2)/1296 + (237059*Y^3)/124416 + 
      (14318043169*Y^4)/9331200000 - (277*Y^2*Log[u])/432 - 
      (13709*Y^3*Log[u])/20736 - (87391241*Y^4*Log[u])/155520000 + 
      (25*Y^2*Log[u]^2)/432 + (25*Y^3*Log[u]^2)/384 + 
      (306251*Y^4*Log[u]^2)/5184000 + 60*Zeta[3] - (45*Y*Zeta[3])/4 - 
      (733*Y^2*Zeta[3])/72 - (75745*Y^3*Zeta[3])/10368 - 
      (85640527*Y^4*Zeta[3])/16200000 - 36*Log[u]*Zeta[3] + 
      (7*Y*Log[u]*Zeta[3])/4 + (38*Y^2*Log[u]*Zeta[3])/9 + 
      (6547*Y^3*Log[u]*Zeta[3])/1728 + (1681381*Y^4*Log[u]*Zeta[3])/540000 + 
      6*Log[u]^2*Zeta[3] + (3*Y*Log[u]^2*Zeta[3])/4 - 
      (Y^2*Log[u]^2*Zeta[3])/9 - (29*Y^3*Log[u]^2*Zeta[3])/96 - 
      (1997*Y^4*Log[u]^2*Zeta[3])/6000 + 20*Zeta[5] + (5*Y*Zeta[5])/2 - 
      (10*Y^2*Zeta[5])/27 - (145*Y^3*Zeta[5])/144 - (1997*Y^4*Zeta[5])/
       1800}}}, {\[CapitalIota][28], (x[1, 2]*x[1, 4]*x[2, 3]*x[3, 4]*
     x[5, 8]^2)/(x[1, 5]*x[1, 6]*x[1, 8]*x[2, 5]*x[2, 6]*x[2, 8]*x[3, 5]*
     x[3, 7]*x[3, 8]*x[4, 5]*x[4, 7]*x[4, 8]*x[5, 6]*x[5, 7]*x[6, 8]*
     x[7, 8]), {{{u, v}, (5*Y^2)/24 + (5*Y^3)/24 + (6167*Y^4)/34560 + 
      Y^2*Zeta[3] + Y^3*Zeta[3] + (149*Y^4*Zeta[3])/180 + 72*Zeta[3]^2 - 
      6*Y^2*Zeta[3]^2 - 6*Y^3*Zeta[3]^2 - (26*Y^4*Zeta[3]^2)/5}, 
    {{u^(-1), v/u}, -8 + (45*Y)/4 + (117659*Y^2)/23328 + 
      (1728641*Y^3)/746496 + (11385498121*Y^4)/10497600000 - 48*Log[u] - 
      (Y*Log[u])/8 + (23095*Y^2*Log[u])/5832 + (369941*Y^3*Log[u])/93312 + 
      (8001326917*Y^4*Log[u])/2332800000 + 18*Log[u]^2 + (9*Y*Log[u]^2)/8 - 
      (7553*Y^2*Log[u]^2)/7776 - (38623*Y^3*Log[u]^2)/31104 - 
      (30320093*Y^4*Log[u]^2)/25920000 - (8*Log[u]^3)/3 - (5*Y*Log[u]^3)/12 + 
      (Y^2*Log[u]^3)/324 + (551*Y^3*Log[u]^3)/5184 + 
      (7545617*Y^4*Log[u]^3)/58320000 + Log[u]^4/6 + (Y*Log[u]^4)/24 + 
      (23*Y^2*Log[u]^4)/2592 - (5*Y^3*Log[u]^4)/2592 - 
      (22537*Y^4*Log[u]^4)/3888000 - 80*Zeta[3] + 24*Y*Zeta[3] + 
      (6025*Y^2*Zeta[3])/486 + (8687*Y^3*Zeta[3])/1296 + 
      (49465963*Y^4*Zeta[3])/12150000 + 40*Log[u]*Zeta[3] - 
      4*Y*Log[u]*Zeta[3] - (947*Y^2*Log[u]*Zeta[3])/162 - 
      (39*Y^3*Log[u]*Zeta[3])/8 - (1564049*Y^4*Log[u]*Zeta[3])/405000 - 
      48*Zeta[3]^2 + 4*Y^2*Zeta[3]^2 + 4*Y^3*Zeta[3]^2 + 
      (52*Y^4*Zeta[3]^2)/15 + 160*Zeta[5] - 80*Y*Zeta[5] - 
      (140*Y^2*Zeta[5])/3 - (80*Y^3*Zeta[5])/3 - (434*Y^4*Zeta[5])/27 - 
      80*Log[u]*Zeta[5] + (20*Y^2*Log[u]*Zeta[5])/3 + 
      (20*Y^3*Log[u]*Zeta[5])/3 + (52*Y^4*Log[u]*Zeta[5])/9}, 
    {{v^(-1), u/v}, 0}, {{u/v, v^(-1)}, (5*Y^2)/24 + (5*Y^3)/12 + 
      (20567*Y^4)/34560 + Y^2*Zeta[3] + 2*Y^3*Zeta[3] + 
      (509*Y^4*Zeta[3])/180 + 72*Zeta[3]^2 + 72*Y*Zeta[3]^2 + 
      66*Y^2*Zeta[3]^2 + 60*Y^3*Zeta[3]^2 + (274*Y^4*Zeta[3]^2)/5}, 
    {{v/u, u^(-1)}, -8 - (269*Y)/4 - (1850641*Y^2)/23328 - 
      (20019467*Y^3)/248832 - (823100070629*Y^4)/10497600000 - 48*Log[u] - 
      (95*Y*Log[u])/8 - (233*Y^2*Log[u])/5832 + (432931*Y^3*Log[u])/93312 + 
      (15611376917*Y^4*Log[u])/2332800000 + 18*Log[u]^2 + (71*Y*Log[u]^2)/8 + 
      (39103*Y^2*Log[u]^2)/7776 + (98611*Y^3*Log[u]^2)/31104 + 
      (167394721*Y^4*Log[u]^2)/77760000 - (8*Log[u]^3)/3 - 
      (19*Y*Log[u]^3)/12 - (323*Y^2*Log[u]^3)/324 - (3487*Y^3*Log[u]^3)/
       5184 - (27914383*Y^4*Log[u]^3)/58320000 + Log[u]^4/6 + 
      (Y*Log[u]^4)/8 + (239*Y^2*Log[u]^4)/2592 + (91*Y^3*Log[u]^4)/1296 + 
      (214463*Y^4*Log[u]^4)/3888000 - 80*Zeta[3] - 64*Y*Zeta[3] - 
      (25079*Y^2*Zeta[3])/486 - (57055*Y^3*Zeta[3])/1296 - 
      (477202787*Y^4*Zeta[3])/12150000 + 40*Log[u]*Zeta[3] + 
      44*Y*Log[u]*Zeta[3] + (6829*Y^2*Log[u]*Zeta[3])/162 + 
      (8497*Y^3*Log[u]*Zeta[3])/216 + (14808451*Y^4*Log[u]*Zeta[3])/405000 - 
      48*Zeta[3]^2 - 48*Y*Zeta[3]^2 - 44*Y^2*Zeta[3]^2 - 40*Y^3*Zeta[3]^2 - 
      (548*Y^4*Zeta[3]^2)/15 + 160*Zeta[5] + 160*Y*Zeta[5] + 
      (460*Y^2*Zeta[5])/3 + (440*Y^3*Zeta[5])/3 + (3796*Y^4*Zeta[5])/27 - 
      80*Log[u]*Zeta[5] - 80*Y*Log[u]*Zeta[5] - (220*Y^2*Log[u]*Zeta[5])/3 - 
      (200*Y^3*Log[u]*Zeta[5])/3 - (548*Y^4*Log[u]*Zeta[5])/9}, 
    {{v, u}, 0}}}, {\[CapitalIota][29], 
   (x[1, 3]*x[1, 4]*x[2, 3]*x[2, 4]*x[5, 8]*x[6, 7])/
    (x[1, 5]*x[1, 6]*x[1, 7]*x[2, 6]*x[2, 7]*x[2, 8]*x[3, 5]*x[3, 7]*x[3, 8]*
     x[4, 5]*x[4, 6]*x[4, 8]*x[5, 6]*x[5, 7]*x[6, 8]*x[7, 8]), 
   {{{u, v}, 24 - 28*Y - (9395783*Y^2)/419904 - (4724485*Y^3)/279936 - 
      (54837222735103*Y^4)/4199040000000 - 80*Log[u] - 14*Y*Log[u] - 
      (253759*Y^2*Log[u])/69984 - (38047*Y^3*Log[u])/46656 + 
      (845229011*Y^4*Log[u])/5832000000 + 26*Log[u]^2 + 8*Y*Log[u]^2 + 
      (587*Y^2*Log[u]^2)/162 + (3839*Y^3*Log[u]^2)/1944 + 
      (1400907383*Y^4*Log[u]^2)/1166400000 - (10*Log[u]^3)/3 - 
      (4*Y*Log[u]^3)/3 - (2029*Y^2*Log[u]^3)/2916 - (1615*Y^3*Log[u]^3)/
       3888 - (653699*Y^4*Log[u]^3)/2430000 + Log[u]^4/6 + (Y*Log[u]^4)/12 + 
      (391*Y^2*Log[u]^4)/7776 + (175*Y^3*Log[u]^4)/5184 + 
      (314341*Y^4*Log[u]^4)/12960000 - 136*Zeta[3] - 32*Y*Zeta[3] - 
      (10415*Y^2*Zeta[3])/972 - (2629*Y^3*Zeta[3])/648 - 
      (34038611*Y^4*Zeta[3])/24300000 + 72*Log[u]*Zeta[3] + 
      36*Y*Log[u]*Zeta[3] + (3569*Y^2*Log[u]*Zeta[3])/162 + 
      (1625*Y^3*Log[u]*Zeta[3])/108 + (557174*Y^4*Log[u]*Zeta[3])/50625 - 
      24*Zeta[3]^2 - 12*Y*Zeta[3]^2 - (22*Y^2*Zeta[3]^2)/3 - 
      5*Y^3*Zeta[3]^2 - (274*Y^4*Zeta[3]^2)/75 + 120*Zeta[5] + 40*Y*Zeta[5] + 
      (155*Y^2*Zeta[5])/9 + (145*Y^3*Zeta[5])/18 + (52*Y^4*Zeta[5])/15 - 
      40*Log[u]*Zeta[5] - 20*Y*Log[u]*Zeta[5] - (110*Y^2*Log[u]*Zeta[5])/9 - 
      (25*Y^3*Log[u]*Zeta[5])/3 - (274*Y^4*Log[u]*Zeta[5])/45 + 140*Zeta[7] + 
      70*Y*Zeta[7] + (140*Y^2*Zeta[7])/3 + 35*Y^3*Zeta[7] + 28*Y^4*Zeta[7]}, 
    {{u^(-1), v/u}, Y^2/8 + (3*Y^3)/16 + (8885*Y^4)/41472 + Y^2*Zeta[3] + 
      Y^3*Zeta[3] + (33*Y^4*Zeta[3])/40 + 36*Zeta[3]^2 - 3*Y^2*Zeta[3]^2 - 
      3*Y^3*Zeta[3]^2 - (13*Y^4*Zeta[3]^2)/5}, 
    {{v^(-1), u/v}, Y^2/8 + (3*Y^3)/16 + (8885*Y^4)/41472 + Y^2*Zeta[3] + 
      Y^3*Zeta[3] + (33*Y^4*Zeta[3])/40 + 36*Zeta[3]^2 - 3*Y^2*Zeta[3]^2 - 
      3*Y^3*Zeta[3]^2 - (13*Y^4*Zeta[3]^2)/5}, 
    {{u/v, v^(-1)}, 24 - 28*Y - (9395783*Y^2)/419904 - (4724485*Y^3)/279936 - 
      (54837222735103*Y^4)/4199040000000 - 80*Log[u] - 14*Y*Log[u] - 
      (253759*Y^2*Log[u])/69984 - (38047*Y^3*Log[u])/46656 + 
      (845229011*Y^4*Log[u])/5832000000 + 26*Log[u]^2 + 8*Y*Log[u]^2 + 
      (587*Y^2*Log[u]^2)/162 + (3839*Y^3*Log[u]^2)/1944 + 
      (1400907383*Y^4*Log[u]^2)/1166400000 - (10*Log[u]^3)/3 - 
      (4*Y*Log[u]^3)/3 - (2029*Y^2*Log[u]^3)/2916 - (1615*Y^3*Log[u]^3)/
       3888 - (653699*Y^4*Log[u]^3)/2430000 + Log[u]^4/6 + (Y*Log[u]^4)/12 + 
      (391*Y^2*Log[u]^4)/7776 + (175*Y^3*Log[u]^4)/5184 + 
      (314341*Y^4*Log[u]^4)/12960000 - 136*Zeta[3] - 32*Y*Zeta[3] - 
      (10415*Y^2*Zeta[3])/972 - (2629*Y^3*Zeta[3])/648 - 
      (34038611*Y^4*Zeta[3])/24300000 + 72*Log[u]*Zeta[3] + 
      36*Y*Log[u]*Zeta[3] + (3569*Y^2*Log[u]*Zeta[3])/162 + 
      (1625*Y^3*Log[u]*Zeta[3])/108 + (557174*Y^4*Log[u]*Zeta[3])/50625 - 
      24*Zeta[3]^2 - 12*Y*Zeta[3]^2 - (22*Y^2*Zeta[3]^2)/3 - 
      5*Y^3*Zeta[3]^2 - (274*Y^4*Zeta[3]^2)/75 + 120*Zeta[5] + 40*Y*Zeta[5] + 
      (155*Y^2*Zeta[5])/9 + (145*Y^3*Zeta[5])/18 + (52*Y^4*Zeta[5])/15 - 
      40*Log[u]*Zeta[5] - 20*Y*Log[u]*Zeta[5] - (110*Y^2*Log[u]*Zeta[5])/9 - 
      (25*Y^3*Log[u]*Zeta[5])/3 - (274*Y^4*Log[u]*Zeta[5])/45 + 140*Zeta[7] + 
      70*Y*Zeta[7] + (140*Y^2*Zeta[7])/3 + 35*Y^3*Zeta[7] + 28*Y^4*Zeta[7]}, 
    {{v/u, u^(-1)}, Y^2/8 + (3*Y^3)/16 + (8885*Y^4)/41472 + Y^2*Zeta[3] + 
      2*Y^3*Zeta[3] + (113*Y^4*Zeta[3])/40 + 36*Zeta[3]^2 + 36*Y*Zeta[3]^2 + 
      33*Y^2*Zeta[3]^2 + 30*Y^3*Zeta[3]^2 + (137*Y^4*Zeta[3]^2)/5}, 
    {{v, u}, Y^2/8 + (3*Y^3)/16 + (8885*Y^4)/41472 + Y^2*Zeta[3] + 
      2*Y^3*Zeta[3] + (113*Y^4*Zeta[3])/40 + 36*Zeta[3]^2 + 36*Y*Zeta[3]^2 + 
      33*Y^2*Zeta[3]^2 + 30*Y^3*Zeta[3]^2 + (137*Y^4*Zeta[3]^2)/5}}}, 
  {\[CapitalIota][30], (x[1, 2]*x[3, 4]^3)/(x[1, 5]*x[1, 7]*x[2, 6]*x[2, 8]*
     x[3, 5]*x[3, 6]*x[3, 7]*x[3, 8]*x[4, 5]*x[4, 6]*x[4, 7]*x[4, 8]*x[5, 6]*
     x[7, 8]), {{{u, v}, 0}, {{u^(-1), v/u}, 36 + (63*Y)/2 + 
      (15713*Y^2)/576 + (218*Y^3)/9 + (5124589481*Y^4)/233280000 - 
      36*Log[u] - (141*Y*Log[u])/4 - (9233*Y^2*Log[u])/288 - 
      (50303*Y^3*Log[u])/1728 - (2072689481*Y^4*Log[u])/77760000 + 
      15*Log[u]^2 + (135*Y*Log[u]^2)/8 + (28757*Y^2*Log[u]^2)/1728 + 
      (18365*Y^3*Log[u]^2)/1152 + (1179295711*Y^4*Log[u]^2)/77760000 - 
      3*Log[u]^3 - (31*Y*Log[u]^3)/8 - (1199*Y^2*Log[u]^3)/288 - 
      (2437*Y^3*Log[u]^3)/576 - (10895873*Y^4*Log[u]^3)/2592000 + 
      Log[u]^4/4 + (3*Y*Log[u]^4)/8 + (257*Y^2*Log[u]^4)/576 + 
      (47*Y^3*Log[u]^4)/96 + (134009*Y^4*Log[u]^4)/259200}, 
    {{v^(-1), u/v}, 36 + (63*Y)/2 + (15713*Y^2)/576 + (218*Y^3)/9 + 
      (5124589481*Y^4)/233280000 - 36*Log[u] - (141*Y*Log[u])/4 - 
      (9233*Y^2*Log[u])/288 - (50303*Y^3*Log[u])/1728 - 
      (2072689481*Y^4*Log[u])/77760000 + 15*Log[u]^2 + (135*Y*Log[u]^2)/8 + 
      (28757*Y^2*Log[u]^2)/1728 + (18365*Y^3*Log[u]^2)/1152 + 
      (1179295711*Y^4*Log[u]^2)/77760000 - 3*Log[u]^3 - (31*Y*Log[u]^3)/8 - 
      (1199*Y^2*Log[u]^3)/288 - (2437*Y^3*Log[u]^3)/576 - 
      (10895873*Y^4*Log[u]^3)/2592000 + Log[u]^4/4 + (3*Y*Log[u]^4)/8 + 
      (257*Y^2*Log[u]^4)/576 + (47*Y^3*Log[u]^4)/96 + 
      (134009*Y^4*Log[u]^4)/259200}, {{u/v, v^(-1)}, 0}, 
    {{v/u, u^(-1)}, 36 - (63*Y)/2 - (1999*Y^2)/576 - (133*Y^3)/192 - 
      (46315519*Y^4)/233280000 - 36*Log[u] + (117*Y*Log[u])/4 + 
      (1351*Y^2*Log[u])/288 + (701*Y^3*Log[u])/576 + 
      (33220519*Y^4*Log[u])/77760000 + 15*Log[u]^2 - (87*Y*Log[u]^2)/8 - 
      (4291*Y^2*Log[u]^2)/1728 - (943*Y^3*Log[u]^2)/1152 - 
      (26794289*Y^4*Log[u]^2)/77760000 - 3*Log[u]^3 + (15*Y*Log[u]^3)/8 + 
      (169*Y^2*Log[u]^3)/288 + (15*Y^3*Log[u]^3)/64 + 
      (291127*Y^4*Log[u]^3)/2592000 + Log[u]^4/4 - (Y*Log[u]^4)/8 - 
      (31*Y^2*Log[u]^4)/576 - (5*Y^3*Log[u]^4)/192 - 
      (3691*Y^4*Log[u]^4)/259200}, {{v, u}, 36 - (63*Y)/2 - (1999*Y^2)/576 - 
      (133*Y^3)/192 - (46315519*Y^4)/233280000 - 36*Log[u] + 
      (117*Y*Log[u])/4 + (1351*Y^2*Log[u])/288 + (701*Y^3*Log[u])/576 + 
      (33220519*Y^4*Log[u])/77760000 + 15*Log[u]^2 - (87*Y*Log[u]^2)/8 - 
      (4291*Y^2*Log[u]^2)/1728 - (943*Y^3*Log[u]^2)/1152 - 
      (26794289*Y^4*Log[u]^2)/77760000 - 3*Log[u]^3 + (15*Y*Log[u]^3)/8 + 
      (169*Y^2*Log[u]^3)/288 + (15*Y^3*Log[u]^3)/64 + 
      (291127*Y^4*Log[u]^3)/2592000 + Log[u]^4/4 - (Y*Log[u]^4)/8 - 
      (31*Y^2*Log[u]^4)/576 - (5*Y^3*Log[u]^4)/192 - 
      (3691*Y^4*Log[u]^4)/259200}}}, {\[CapitalIota][31], 
   (x[1, 2]*x[1, 4]*x[2, 3]*x[3, 4])/(x[1, 5]*x[1, 6]*x[1, 7]*x[2, 5]*x[2, 6]*
     x[2, 8]*x[3, 5]*x[3, 7]*x[3, 8]*x[4, 6]*x[4, 7]*x[4, 8]*x[5, 6]*
     x[7, 8]), {{{u, v}, Y^4/144 + Y^2*Zeta[3] + Y^3*Zeta[3] + 
      (33*Y^4*Zeta[3])/40 + 36*Zeta[3]^2 - 3*Y^2*Zeta[3]^2 - 
      3*Y^3*Zeta[3]^2 - (13*Y^4*Zeta[3]^2)/5}, 
    {{u^(-1), v/u}, 36 - (9*Y)/2 - (2431*Y^2)/576 - (587*Y^3)/192 - 
      (525970519*Y^4)/233280000 - 36*Log[u] + (3*Y*Log[u])/4 + 
      (919*Y^2*Log[u])/288 + (5095*Y^3*Log[u])/1728 + 
      (190945519*Y^4*Log[u])/77760000 + 15*Log[u]^2 + (15*Y*Log[u]^2)/8 - 
      (403*Y^2*Log[u]^2)/1728 - (2419*Y^3*Log[u]^2)/3456 - 
      (60341789*Y^4*Log[u]^2)/77760000 - 3*Log[u]^3 - (7*Y*Log[u]^3)/8 - 
      (83*Y^2*Log[u]^3)/288 - (13*Y^3*Log[u]^3)/192 + 
      (70627*Y^4*Log[u]^3)/2592000 + Log[u]^4/4 + (Y*Log[u]^4)/8 + 
      (41*Y^2*Log[u]^4)/576 + (25*Y^3*Log[u]^4)/576 + 
      (7109*Y^4*Log[u]^4)/259200}, {{v^(-1), u/v}, 0}, 
    {{u/v, v^(-1)}, Y^4/144 + Y^2*Zeta[3] + 2*Y^3*Zeta[3] + 
      (113*Y^4*Zeta[3])/40 + 36*Zeta[3]^2 + 36*Y*Zeta[3]^2 + 
      33*Y^2*Zeta[3]^2 + 30*Y^3*Zeta[3]^2 + (137*Y^4*Zeta[3]^2)/5}, 
    {{v/u, u^(-1)}, 36 + (9*Y)/2 + (593*Y^2)/576 + (97*Y^3)/288 + 
      (32254481*Y^4)/233280000 - 36*Log[u] - (27*Y*Log[u])/4 - 
      (593*Y^2*Log[u])/288 - (485*Y^3*Log[u])/576 - (32254481*Y^4*Log[u])/
       77760000 + 15*Log[u]^2 + (33*Y*Log[u]^2)/8 + (2837*Y^2*Log[u]^2)/
       1728 + (2845*Y^3*Log[u]^2)/3456 + (37218211*Y^4*Log[u]^2)/77760000 - 
      3*Log[u]^3 - (9*Y*Log[u]^3)/8 - (155*Y^2*Log[u]^3)/288 - 
      (175*Y^3*Log[u]^3)/576 - (496373*Y^4*Log[u]^3)/2592000 + Log[u]^4/4 + 
      (Y*Log[u]^4)/8 + (41*Y^2*Log[u]^4)/576 + (13*Y^3*Log[u]^4)/288 + 
      (8009*Y^4*Log[u]^4)/259200}, {{v, u}, 0}}}}}

